Mellin Moments of the {$O(\alpha_s^3$)} Heavy Flavor Contributions to unpolarized Deep-Inelastic Scattering at $Q^2 \gg m^2$ and Anomalous Dimensions

We calculate the $O(\alpha_s^3)$ heavy flavor contributions to the Wilson coefficients of the structure function $F_2(x,Q^2)$ and the massive operator matrix elements (OMEs) for the twist--2 operators of unpolarized deeply inelastic scattering in the region $Q^2 \gg m^2$. The massive Wilson coefficients are obtained as convolutions of massive OMEs and the known light flavor Wilson coefficients. We also compute the massive OMEs which are needed to evaluate heavy flavor parton distributions in the variable flavor number scheme (VFNS) to 3--loop order. All contributions to the Wilson coefficients and operator matrix elements but the genuine constant terms at $O(\alpha_s^3)$ of the OMEs are derived in terms of quantities, which are known for general values in the Mellin variable $N$. For the operator matrix elements $A_{Qg}^{(3)}, A_{qg,Q}^{(3)}$ and $A_{gg,Q}^{(3)}$ the moments $N = 2$ to 10, for $A_{Qq}^{(3), \rm PS}$ to $N = 12$, and for $A_{qq,Q}^{(3), \rm NS}$, $A_{qq,Q}^{(3),\rm PS}$, $A_{gq,Q}^{(3)}$ to N=14 are computed. These terms contribute to the light flavor +-combinations. For the flavor non-singlet terms, we calculate as well the odd moments N=1 to 13, corresponding to the light flavor $-$-combinations. We also obtain the moments of the 3--loop anomalous dimensions, their color projections for the present processes respectively, in an independent calculation, which agree with the results given in the literature.

==> MOME.h <==
***********************************************
*
*  I. Bierenbaum, J. Bluemlein and S. Klein
*
* "Mellin Moments of the O(alpha_s^3) Heavy Flavor
*  Contributions to Unpolarized Deep--Inelastic Scattering
*  at Q^2 >> m^2 and Anomalous Dimensions"
*
* arXiv:0904.3563        [DESY 09-057]
*
* Condition of use: Citation of  the above paper.
*
***********************************************
*
* Mellin moments of the renormalized massive operator matrix elements 
* up to O(a_s^3)
*
* AQg   :  cf. Eqs. 4.34, 4.35, 4.39 
* AqgQ  :  cf. Eq.  4.40 
* AQqPS :  cf. Eqs. 4.22, 4.26 
* AqqPSQ:  cf. Eq.  4.27 
* AqqNSQ:  cf. Eqs. 4.16, 4.17 
* AggQ  :  cf. Eqs. 4.56, 4.57, 4.58 
* AgqQ  :  cf. Eqs. 4.46, 4.47 
* 
* Notation:
* 
*  - z2,z3,z4:  zeta--values
*  - ln2     :  ln(2)       
*  - B4      :  cf. Eq. 4.10 
*  - LNM     :  ln(m^2/mu^2),     m: on--shell mass 
*  - LNMMS   :  ln(mMS^2/mu^2), mMS: MS-bar mass 
*  - as      :  MS--bar coupling (as=gs^2/(4 Pi)^2) 
*  - TF,CF,CA:  Color factors
*  - nf      :  number of light flavors
*  
*  - AijNx refers to the N-th moment of Aij in the on--shell
*    scheme for mass renormalization as provided in the paper
*  
*  - AijMSNx refers to the N-th moment of Aij in the MS-bar
*    scheme for mass renormalization
*  
***********************************************
S as;
S LNM,LNMMS;
S nf,TF,CF,CA;
S z2,z3,z4,ln2,B4;
***********************************************
*
* The Terms AQg and AqgQ, N=2,4,6,8,10 
*
***********************************************


L AQgN2= + as*TF * (  - 4/3*LNM )

       + as^2*TF*CA * (  - 7/9 - 70/27*LNM + 22/9*LNM^2 )

       + as^2*TF*CF * ( 1352/81 - 148/27*LNM - 16/9*LNM^2 )

       + as^2*TF^2 * (  - 16/9*LNM^2 )

       + as^3*TF*CA^2 * ( 174055/4374 - 88/9*B4 + 72*z4 - 29431/324*z3
          - 3127/81*LNM + 48*LNM*z3 + 1382/81*LNM^2 - 484/81*LNM^3 )

       + as^3*TF*CF*CA * (  - 18002/729 + 208/9*B4 - 104*z4 + 2186/9*z3
          - 64/3*z2 + 64*z2*ln2 - 22742/243*LNM - 208/3*LNM*z3 + 596/81
         *LNM^2 + 176/27*LNM^3 )

       + as^3*TF*CF^2 * (  - 8879/729 - 64/9*B4 + 32*z4 - 701/81*z3 + 
         80*z2 - 128*z2*ln2 + 6506/243*LNM + 64/3*LNM*z3 - 368/81*LNM^2
          - 128/81*LNM^3 )

       + as^3*TF^2*CA * (  - 21586/2187 + 3605/162*z3 - 7054/2187*nf - 
         704/81*nf*z3 + 3476/243*LNM + 3980/243*LNM*nf - 920/81*LNM^2
          - 40/9*LNM^2*nf + 616/81*LNM^3 + 88/81*LNM^3*nf )

       + as^3*TF^2*CF * (  - 55672/729 + 889/81*z3 + 128/3*z2 - 22526/
         729*nf + 1024/81*nf*z3 - 64/3*nf*z2 + 15532/243*LNM + 380/27*
         LNM*nf - 328/27*LNM^2 - 40/27*LNM^2*nf - 320/81*LNM^3 - 128/81
         *LNM^3*nf )

       + as^3*TF^3 * (  - 64/27*LNM^3 );


L AQgN4= + as*TF * (  - 11/15*LNM )

       + as^2*TF*CA * ( 2016227/540000 + 16387/4500*LNM + 649/225*LNM^2
          )

       + as^2*TF*CF * ( 8198779/1080000 - 56317/9000*LNM - 1727/900*
         LNM^2 )

       + as^2*TF^2 * (  - 44/45*LNM^2 )

       + as^3*TF*CA^2 * (  - 135861884993/2916000000 - 559/50*B4 + 2124/
         25*z4 - 59046257/1036800*z3 - 2226865537/24300000*LNM + 1416/
         25*LNM*z3 - 392243/33750*LNM^2 - 112277/10125*LNM^3 )

       + as^3*TF*CF*CA * (  - 295506407183/4374000000 + 646/25*B4 - 
         2907/25*z4 + 51382537/288000*z3 - 176/15*z2 + 176/5*z2*ln2 + 
         617243/810000*LNM - 1938/25*LNM*z3 + 745943/20250*LNM^2 + 
         167519/13500*LNM^3 )

       + as^3*TF*CF^2 * (  - 355076840219/4374000000 - 174/25*B4 + 783/
         25*z4 + 30232681/324000*z3 + 44*z2 - 352/5*z2*ln2 + 166631381/
         19440000*LNM + 522/25*LNM*z3 - 11682487/810000*LNM^2 - 271139/
         81000*LNM^3 )

       + as^3*TF^2*CA * (  - 1422186367/145800000 + 7042889/259200*z3
          + 56068309/36450000*nf - 20768/2025*nf*z3 + 32992217/1215000*
         LNM + 15011759/1215000*LNM*nf + 30152/3375*LNM^2 - 514/125*
         LNM^2*nf + 18172/2025*LNM^3 + 2596/2025*LNM^3*nf )

       + as^3*TF^2*CF * (  - 45097630291/1093500000 + 1200437/324000*z3
          + 352/15*z2 - 16734130117/1093500000*nf + 74404/10125*nf*z3
          - 176/15*nf*z2 + 31824041/972000*LNM + 274636577/24300000*LNM
         *nf - 2435243/202500*LNM^2 - 8663/22500*LNM^2*nf - 70411/20250
         *LNM^3 - 18601/20250*LNM^3*nf )

       + as^3*TF^3 * (  - 176/135*LNM^3 );


L AQgN6= + as*TF * (  - 11/21*LNM )

       + as^2*TF*CA * ( 685016387/155584800 + 867311/185220*LNM + 4433/
         1764*LNM^2 )

       + as^2*TF*CF * ( 25977257/6482700 - 296083/46305*LNM - 7799/4410
         *LNM^2 )

       + as^2*TF^2 * (  - 44/63*LNM^2 )

       + as^3*TF*CA^2 * (  - 3032616375595421/52694704742400 - 2938/315
         *B4 + 17466/245*z4 - 88883078411/1625702400*z3 - 16060270067/
         155584800*LNM + 11644/245*LNM*z3 - 177015631/7779240*LNM^2 - 
         2469181/222264*LNM^3 )

       + as^3*TF*CF*CA * (  - 5185814829597973/219561269760000 + 47332/
         2205*B4 - 23666/245*z4 + 26520149659/210739200*z3 - 176/21*z2
          + 176/7*z2*ln2 + 6481734911/129654000*LNM - 47332/735*LNM*z3
          + 46692427/926100*LNM^2 + 124784/9261*LNM^3 )

       + as^3*TF*CF^2 * (  - 10667420478464891/45741931200000 - 2480/
         441*B4 + 1240/49*z4 + 32057452249/142248960*z3 + 220/7*z2 - 
         352/7*z2*ln2 - 723835198421/81682020000*LNM + 2480/147*LNM*z3
          - 3884299151/194481000*LNM^2 - 5529491/1389150*LNM^3 )

       + as^3*TF^2*CA * (  - 127919834553227/18819537408000 + 
         2485124503/116121600*z3 + 631851514001/147027636000*nf - 35464/
         3969*nf*z3 + 963240563/38896200*LNM + 8873827/926100*LNM*nf + 
         324980/27783*LNM^2 - 125126/46305*LNM^2*nf + 4433/567*LNM^3 + 
         4433/3969*LNM^3*nf )

       + as^3*TF^2*CF * (  - 1591088782438783/54890317440000 + 33283001/
         40642560*z3 + 352/21*z2 - 2392571689127/171532242000*nf + 
         894784/138915*nf*z3 - 176/21*nf*z2 + 42365326229/2042050500*
         LNM + 4368074783/583443000*LNM*nf - 18755402/1620675*LNM^2 - 
         3858971/4862025*LNM^2*nf - 439406/138915*LNM^3 - 111848/138915
         *LNM^3*nf )

       + as^3*TF^3 * (  - 176/189*LNM^3 );


L AQgN8= + as*TF * (  - 37/90*LNM )

       + as^2*TF*CA * ( 156437074229/34292160000 + 100911011/20412000*
         LNM + 4477/2025*LNM^2 )

       + as^2*TF*CF * ( 87286671343/41150592000 - 51090517/8164800*LNM
          - 365671/226800*LNM^2 )

       + as^2*TF^2 * (  - 74/135*LNM^2 )

       + as^3*TF*CA^2 * (  - 6476848176581704139/796412097331200000 - 
         899327/113400*B4 + 64021/1050*z4 - 445074515429513/
         4494741995520*z3 - 501772249320047/4629441600000*LNM + 64021/
         1575*LNM*z3 - 51996542203/1837080000*LNM^2 - 2905573/273375*
         LNM^3 )

       + as^3*TF*CF*CA * ( 246981394627086638219/8362327021977600000 + 
         515201/28350*B4 - 515201/6300*z4 + 181741670104037/
         2247370997760*z3 - 296/45*z2 + 296/15*z2*ln2 + 697690681248899/
         8641624320000*LNM - 515201/9450*LNM*z3 + 1677663707/29160000*
         LNM^2 + 414305243/30618000*LNM^3 )

       + as^3*TF*CF^2 * (  - 21940887045133132882123/
         36585180721152000000 - 749/162*B4 + 749/36*z4 + 
         3698278366498561/7023034368000*z3 + 74/3*z2 - 592/15*z2*ln2 - 
         39798863063752433/1814741107200000*LNM + 749/54*LNM*z3 - 
         8335981944539/360067680000*LNM^2 - 3613926493/857304000*LNM^3
          )

       + as^3*TF^2*CA * (  - 3086244364471913/592568524800000 + 
         42372218807/2388787200*z3 + 541298849511733/97218273600000*nf
          - 143264/18225*nf*z3 + 1733757780823/77157360000*LNM + 
         614623166261/77157360000*LNM*nf + 47019641/3827250*LNM^2 - 
         14107271/7654500*LNM^2*nf + 125356/18225*LNM^3 + 17908/18225*
         LNM^3*nf )

       + as^3*TF^2*CF * (  - 5831399085995005181/261322719436800000 - 
         1166953699/1433272320*z3 + 592/45*z2 - 107156443443563207/
         8166334982400000*nf + 887741/153090*nf*z3 - 296/45*nf*z2 + 
         184448472397519/12962436480000*LNM + 108160263521/20739898368*
         LNM*nf - 28471320653/2571912000*LNM^2 - 516531467/514382400*
         LNM^2*nf - 17602861/6123600*LNM^3 - 887741/1224720*LNM^3*nf )

       + as^3*TF^3 * (  - 296/405*LNM^3 );


L AQgN10= + as*TF * (  - 56/165*LNM )

       + as^2*TF*CA * ( 529336734701/116220258000 + 373810079/75467700*
         LNM + 53782/27225*LNM^2 )

       + as^2*TF*CF * ( 3445788762331/3486607740000 - 379479917/
         62889750*LNM - 4822/3267*LNM^2 )

       + as^2*TF^2 * (  - 224/495*LNM^2 )

       + as^3*TF*CA^2 * ( 15551108657585883843254413/
         97978653580566528000000 - 563692/81675*B4 + 483988/9075*z4 - 
         497321411649534119/2077257498624000*z3 - 396749699680440277/
         3579583946400000*LNM + 967976/27225*LNM*z3 - 2599897760407/
         83014470000*LNM^2 - 105654739/10481625*LNM^3 )

       + as^3*TF*CF*CA * ( 5877573170432242864217140933/
         32920827603070353408000000 + 1286792/81675*B4 - 643396/9075*z4
          - 1337923724289930707/33236119977984000*z3 - 896/165*z2 + 896/
         55*z2*ln2 + 222328543128179069/2196562876200000*LNM - 1286792/
         27225*LNM*z3 + 29192831373599/475446510000*LNM^2 + 150089572/
         11320155*LNM^3 )

       + as^3*TF*CF^2 * (  - 239247495414467433089884899341/
         148143724213816590336000000 - 11808/3025*B4 + 53136/3025*z4 + 
         9724505731155629791/7122025709568000*z3 + 224/11*z2 - 1792/55*
         z2*ln2 - 6866586129444201439/217459724743800000*LNM + 35424/
         3025*LNM*z3 - 98139658468937/3922433707500*LNM^2 - 29064605/
         6792093*LNM^3 )

       + as^3*TF^2*CA * (  - 40704731402615482882397/
         9500960347206451200000 + 440912177312113/28775861452800*z3 + 
         672098209754941913/108729862371900000*nf - 1721024/245025*nf*
         z3 + 980371362769/47544651000*LNM + 6029786847659/871651935000
         *LNM*nf + 6924792881/566007750*LNM^2 - 729255301/566007750*
         LNM^2*nf + 1505896/245025*LNM^3 + 215128/245025*LNM^3*nf )

       + as^3*TF^2*CF * (  - 127434915793948142331283753/
         7054463057800790016000000 - 205863637910287/113048027136000*z3
          + 1792/165*z2 - 133812134004894953257/10764256374818100000*nf
          + 71190976/13476375*nf*z3 - 896/165*nf*z2 + 657282119162527/
         64720156173750*LNM + 46088545192031/12327648795000*LNM*nf - 
         493086865972/46695639375*LNM^2 - 7422390274/6670805625*LNM^2*
         nf - 11806624/4492125*LNM^3 - 8898872/13476375*LNM^3*nf )

       + as^3*TF^3 * (  - 896/1485*LNM^3 );


L AQgMSN2= + as*TF * (  - 4/3*LNMMS )

       + as^2*TF*CA * (  - 7/9 - 70/27*LNMMS + 22/9*LNMMS^2 )

       + as^2*TF*CF * ( 488/81 + 68/27*LNMMS - 16/9*LNMMS^2 )

       + as^2*TF^2 * (  - 16/9*LNMMS^2 )

       + as^3*TF*CA^2 * ( 174055/4374 - 88/9*B4 + 72*z4 - 29431/324*z3
          - 3127/81*LNMMS + 48*LNMMS*z3 + 1382/81*LNMMS^2 - 484/81*
         LNMMS^3 )

       + as^3*TF*CF*CA * (  - 123113/729 + 208/9*B4 - 104*z4 + 2330/9*
         z3 + 10522/243*LNMMS - 208/3*LNMMS*z3 - 2968/81*LNMMS^2 + 176/
         27*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 8042/729 - 64/9*B4 + 32*z4 - 3293/81*z3 - 
         3106/243*LNMMS + 64/3*LNMMS*z3 + 1360/81*LNMMS^2 - 128/81*
         LNMMS^3 )

       + as^3*TF^2*CA * (  - 21586/2187 + 3605/162*z3 - 7054/2187*nf - 
         704/81*nf*z3 + 3476/243*LNMMS + 3980/243*LNMMS*nf - 920/81*
         LNMMS^2 - 40/9*LNMMS^2*nf + 616/81*LNMMS^3 + 88/81*LNMMS^3*nf
          )

       + as^3*TF^2*CF * (  - 9340/729 + 889/81*z3 + 478/729*nf + 1024/
         81*nf*z3 + 3004/243*LNMMS - 244/27*LNMMS*nf + 392/27*LNMMS^2
          + 104/27*LNMMS^2*nf - 320/81*LNMMS^3 - 128/81*LNMMS^3*nf )

       + as^3*TF^3 * (  - 64/27*LNMMS^3 );


L AQgMSN4= + as*TF * (  - 11/15*LNMMS )

       + as^2*TF*CA * ( 2016227/540000 + 16387/4500*LNMMS + 649/225*
         LNMMS^2 )

       + as^2*TF*CF * ( 1862779/1080000 - 16717/9000*LNMMS - 1727/900*
         LNMMS^2 )

       + as^2*TF^2 * (  - 44/45*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 135861884993/2916000000 - 559/50*B4 + 2124/
         25*z4 - 59046257/1036800*z3 - 2226865537/24300000*LNMMS + 1416/
         25*LNMMS*z3 - 392243/33750*LNMMS^2 - 112277/10125*LNMMS^3 )

       + as^3*TF*CF*CA * (  - 465051395183/4374000000 + 646/25*B4 - 
         2907/25*z4 + 53916937/288000*z3 + 56931683/810000*LNMMS - 1938/
         25*LNMMS*z3 - 118327/20250*LNMMS^2 + 167519/13500*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 465780836219/4374000000 - 174/25*B4 + 783/
         25*z4 + 24530281/324000*z3 - 170799499/19440000*LNMMS + 522/25
         *LNMMS*z3 + 6969113/810000*LNMMS^2 - 271139/81000*LNMMS^3 )

       + as^3*TF^2*CA * (  - 1422186367/145800000 + 7042889/259200*z3
          + 56068309/36450000*nf - 20768/2025*nf*z3 + 32992217/1215000*
         LNMMS + 15011759/1215000*LNMMS*nf + 30152/3375*LNMMS^2 - 514/
         125*LNMMS^2*nf + 18172/2025*LNMMS^3 + 2596/2025*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 6873730291/1093500000 + 1200437/324000*z3
          + 2244169883/1093500000*nf + 74404/10125*nf*z3 + 4262441/
         972000*LNMMS - 34243423/24300000*LNMMS*nf + 534757/202500*
         LNMMS^2 + 57337/22500*LNMMS^2*nf - 70411/20250*LNMMS^3 - 18601/
         20250*LNMMS^3*nf )

       + as^3*TF^3 * (  - 176/135*LNMMS^3 );


L AQgMSN6= + as*TF * (  - 11/21*LNMMS )

       + as^2*TF*CA * ( 685016387/155584800 + 867311/185220*LNMMS + 
         4433/1764*LNMMS^2 )

       + as^2*TF*CF * (  - 1188343/6482700 - 150553/46305*LNMMS - 7799/
         4410*LNMMS^2 )

       + as^2*TF^2 * (  - 44/63*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 3032616375595421/52694704742400 - 2938/315
         *B4 + 17466/245*z4 - 88883078411/1625702400*z3 - 16060270067/
         155584800*LNMMS + 11644/245*LNMMS*z3 - 177015631/7779240*
         LNMMS^2 - 2469181/222264*LNMMS^3 )

       + as^3*TF*CF*CA * (  - 7608725954973973/219561269760000 + 47332/
         2205*B4 - 23666/245*z4 + 27844796059/210739200*z3 + 
         12240266711/129654000*LNMMS - 47332/735*LNMMS*z3 + 13428427/
         926100*LNMMS^2 + 124784/9261*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 12198629526224891/45741931200000 - 2480/
         441*B4 + 1240/49*z4 + 30269179609/142248960*z3 - 1313274034421/
         81682020000*LNMMS + 2480/147*LNMMS*z3 + 242931649/194481000*
         LNMMS^2 - 5529491/1389150*LNMMS^3 )

       + as^3*TF^2*CA * (  - 127919834553227/18819537408000 + 
         2485124503/116121600*z3 + 631851514001/147027636000*nf - 35464/
         3969*nf*z3 + 963240563/38896200*LNMMS + 8873827/926100*LNMMS*
         nf + 324980/27783*LNMMS^2 - 125126/46305*LNMMS^2*nf + 4433/567
         *LNMMS^3 + 4433/3969*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 220573396198783/54890317440000 + 33283001/
         40642560*z3 - 266116435127/171532242000*nf + 894784/138915*nf*
         z3 + 1005700229/2042050500*LNMMS - 929217217/583443000*LNMMS*
         nf - 1776902/1620675*LNMMS^2 + 6328129/4862025*LNMMS^2*nf - 
         439406/138915*LNMMS^3 - 111848/138915*LNMMS^3*nf )

       + as^3*TF^3 * (  - 176/189*LNMMS^3 );


L AQgMSN8= + as*TF * (  - 37/90*LNMMS )

       + as^2*TF*CA * ( 156437074229/34292160000 + 100911011/20412000*
         LNMMS + 4477/2025*LNMMS^2 )

       + as^2*TF*CF * (  - 48053053457/41150592000 - 30950677/8164800*
         LNMMS - 365671/226800*LNMMS^2 )

       + as^2*TF^2 * (  - 74/135*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 6476848176581704139/796412097331200000 - 
         899327/113400*B4 + 64021/1050*z4 - 445074515429513/
         4494741995520*z3 - 501772249320047/4629441600000*LNMMS + 64021/
         1575*LNMMS*z3 - 51996542203/1837080000*LNMMS^2 - 2905573/
         273375*LNMMS^3 )

       + as^3*TF*CF*CA * ( 259421559703318420619/8362327021977600000 + 
         515201/28350*B4 - 515201/6300*z4 + 192828700359653/
         2247370997760*z3 + 966129072148739/8641624320000*LNMMS - 
         515201/9450*LNMMS*z3 + 772170107/29160000*LNMMS^2 + 414305243/
         30618000*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 23264696035723453522123/
         36585180721152000000 - 749/162*B4 + 749/36*z4 + 
         3628984427400961/7023034368000*z3 - 43100042235448433/
         1814741107200000*LNMMS + 749/54*LNMMS*z3 - 1369510589339/
         360067680000*LNMMS^2 - 3613926493/857304000*LNMMS^3 )

       + as^3*TF^2*CA * (  - 3086244364471913/592568524800000 + 
         42372218807/2388787200*z3 + 541298849511733/97218273600000*nf
          - 143264/18225*nf*z3 + 1733757780823/77157360000*LNMMS + 
         614623166261/77157360000*LNMMS*nf + 47019641/3827250*LNMMS^2
          - 14107271/7654500*LNMMS^2*nf + 125356/18225*LNMMS^3 + 17908/
         18225*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 710441646957565181/261322719436800000 - 
         1166953699/1433272320*z3 - 27701028633323207/8166334982400000*
         nf + 887741/153090*nf*z3 - 21606258610481/12962436480000*LNMMS
          - 198153579803/103699491840*LNMMS*nf - 7324488653/2571912000*
         LNMMS^2 + 329341813/514382400*LNMMS^2*nf - 17602861/6123600*
         LNMMS^3 - 887741/1224720*LNMMS^3*nf )

       + as^3*TF^3 * (  - 296/405*LNMMS^3 );


L AQgMSN10= + as*TF * (  - 56/165*LNMMS )

       + as^2*TF*CA * ( 529336734701/116220258000 + 373810079/75467700*
         LNMMS + 53782/27225*LNMMS^2 )

       + as^2*TF*CF * (  - 6020879525669/3486607740000 - 251413517/
         62889750*LNMMS - 4822/3267*LNMMS^2 )

       + as^2*TF^2 * (  - 224/495*LNMMS^2 )

       + as^3*TF*CA^2 * ( 15551108657585883843254413/
         97978653580566528000000 - 563692/81675*B4 + 483988/9075*z4 - 
         497321411649534119/2077257498624000*z3 - 396749699680440277/
         3579583946400000*LNMMS + 967976/27225*LNMMS*z3 - 2599897760407/
         83014470000*LNMMS^2 - 105654739/10481625*LNMMS^3 )

       + as^3*TF*CF*CA * ( 6147647256384584987040820933/
         32920827603070353408000000 + 1286792/81675*B4 - 643396/9075*z4
          - 1202562072015959507/33236119977984000*z3 + 
         272448038663519069/2196562876200000*LNMMS - 1286792/27225*
         LNMMS*z3 + 16147103047199/475446510000*LNMMS^2 + 150089572/
         11320155*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 244701829900371706426843875341/
         148143724213816590336000000 - 11808/3025*B4 + 53136/3025*z4 + 
         9666493594466784991/7122025709568000*z3 - 6564588377624375839/
         217459724743800000*LNMMS + 35424/3025*LNMMS*z3 - 
         28666838128937/3922433707500*LNMMS^2 - 29064605/6792093*
         LNMMS^3 )

       + as^3*TF^2*CA * (  - 40704731402615482882397/
         9500960347206451200000 + 440912177312113/28775861452800*z3 + 
         672098209754941913/108729862371900000*nf - 1721024/245025*nf*
         z3 + 980371362769/47544651000*LNMMS + 6029786847659/
         871651935000*LNMMS*nf + 6924792881/566007750*LNMMS^2 - 
         729255301/566007750*LNMMS^2*nf + 1505896/245025*LNMMS^3 + 
         215128/245025*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 13309380103304250516883753/
         7054463057800790016000000 - 205863637910287/113048027136000*z3
          - 47350147446760073257/10764256374818100000*nf + 71190976/
         13476375*nf*z3 - 192055526301473/64720156173750*LNMMS - 
         26432895799969/12327648795000*LNMMS*nf - 176122525972/
         46695639375*LNMMS^2 + 1633733726/6670805625*LNMMS^2*nf - 
         11806624/4492125*LNMMS^3 - 8898872/13476375*LNMMS^3*nf )

       + as^3*TF^3 * (  - 896/1485*LNMMS^3 );


L AqgQN2= + as^3*TF^2*CA * ( 64280/2187*nf - 704/81*nf*z3 + 5132/243*
         LNM*nf + 40/9*LNM^2*nf + 88/81*LNM^3*nf )

       + as^3*TF^2*CF * (  - 7382/729*nf + 1024/81*nf*z3 - 560/81*LNM*
         nf + 40/27*LNM^2*nf - 128/81*LNM^3*nf );


L AqgQN4= + as^3*TF^2*CA * ( 1198554877/36450000*nf - 20768/2025*nf*z3
          + 4812571/243000*LNM*nf + 514/125*LNM^2*nf + 2596/2025*LNM^3*
         nf )

       + as^3*TF^2*CF * (  - 11184099541/1093500000*nf + 74404/10125*nf
         *z3 - 27100649/4860000*LNM*nf + 8663/22500*LNM^2*nf - 18601/
         20250*LNM^3*nf );


L AqgQN6= + as^3*TF^2*CA * ( 747092212369/29405527200*nf - 35464/3969*
         nf*z3 + 347402743/23337720*LNM*nf + 125126/46305*LNM^2*nf + 
         4433/3969*LNM^3*nf )

       + as^3*TF^2*CF * (  - 2300685313049/285887070000*nf + 894784/
         138915*nf*z3 - 399654403/90757800*LNM*nf + 3858971/4862025*
         LNM^2*nf - 111848/138915*LNM^3*nf );


L AqgQN8= + as^3*TF^2*CA * ( 94332187058129/4629441600000*nf - 143264/
         18225*nf*z3 + 129702634207/11022480000*LNM*nf + 14107271/
         7654500*LNM^2*nf + 17908/18225*LNM^3*nf )

       + as^3*TF^2*CF * (  - 53601570993827383/8166334982400000*nf + 
         887741/153090*nf*z3 - 6786990939419/1851776640000*LNM*nf + 
         516531467/514382400*LNM^2*nf - 887741/1224720*LNM^3*nf );


L AqgQN10= + as^3*TF^2*CA * ( 29178777190719091/1725870831300000*nf - 
         1721024/245025*nf*z3 + 103329701903/10673289000*LNM*nf + 
         729255301/566007750*LNM^2*nf + 215128/245025*LNM^3*nf )

       + as^3*TF^2*CF * (  - 296191834054981588649/53821281874090500000
         *nf + 71190976/13476375*nf*z3 - 272650830941891/86293541565000
         *LNM*nf + 7422390274/6670805625*LNM^2*nf - 8898872/13476375*
         LNM^3*nf );


L AqgQMSN2= + as^3*TF^2*CA * ( 64280/2187*nf - 704/81*nf*z3 + 5132/243*
         LNMMS*nf + 40/9*LNMMS^2*nf + 88/81*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 7382/729*nf + 1024/81*nf*z3 - 560/81*LNMMS
         *nf + 40/27*LNMMS^2*nf - 128/81*LNMMS^3*nf );


L AqgQMSN4= + as^3*TF^2*CA * ( 1198554877/36450000*nf - 20768/2025*nf*
         z3 + 4812571/243000*LNMMS*nf + 514/125*LNMMS^2*nf + 2596/2025*
         LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 11184099541/1093500000*nf + 74404/10125*nf
         *z3 - 27100649/4860000*LNMMS*nf + 8663/22500*LNMMS^2*nf - 
         18601/20250*LNMMS^3*nf );


L AqgQMSN6= + as^3*TF^2*CA * ( 747092212369/29405527200*nf - 35464/3969
         *nf*z3 + 347402743/23337720*LNMMS*nf + 125126/46305*LNMMS^2*nf
          + 4433/3969*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 2300685313049/285887070000*nf + 894784/
         138915*nf*z3 - 399654403/90757800*LNMMS*nf + 3858971/4862025*
         LNMMS^2*nf - 111848/138915*LNMMS^3*nf );


L AqgQMSN8= + as^3*TF^2*CA * ( 94332187058129/4629441600000*nf - 143264/
         18225*nf*z3 + 129702634207/11022480000*LNMMS*nf + 14107271/
         7654500*LNMMS^2*nf + 17908/18225*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 53601570993827383/8166334982400000*nf + 
         887741/153090*nf*z3 - 6786990939419/1851776640000*LNMMS*nf + 
         516531467/514382400*LNMMS^2*nf - 887741/1224720*LNMMS^3*nf );


L AqgQMSN10= + as^3*TF^2*CA * ( 29178777190719091/1725870831300000*nf
          - 1721024/245025*nf*z3 + 103329701903/10673289000*LNMMS*nf + 
         729255301/566007750*LNMMS^2*nf + 215128/245025*LNMMS^3*nf )

       + as^3*TF^2*CF * (  - 296191834054981588649/53821281874090500000
         *nf + 71190976/13476375*nf*z3 - 272650830941891/86293541565000
         *LNMMS*nf + 7422390274/6670805625*LNMMS^2*nf - 8898872/
         13476375*LNMMS^3*nf );


***********************************************
*
* The Terms AQqPS , N=2,4,6,8,10,12 
*       and AqqPSQ, N=2,4,6,8,10,12,14 
*
***********************************************


L AQqPSN2= + as^2*TF*CF * (  - 4 - 80/27*LNM - 16/9*LNM^2 )

       + as^3*TF*CF*CA * ( 830/2187 + 64/9*B4 - 64*z4 + 1280/27*z3 + 
         11692/243*LNM - 128/3*LNM*z3 - 152/81*LNM^2 + 176/27*LNM^3 )

       + as^3*TF*CF^2 * ( 95638/729 - 128/9*B4 + 64*z4 - 9536/81*z3 + 
         3452/243*LNM + 128/3*LNM*z3 - 368/81*LNM^2 - 128/81*LNM^3 )

       + as^3*TF^2*CF * ( 53144/2187 - 3584/81*z3 - 34312/2187*nf + 
         1024/81*nf*z3 - 7936/243*LNM - 5104/243*LNM*nf - 736/81*LNM^2
          + 32/27*LNM^2*nf - 512/81*LNM^3 - 128/81*LNM^3*nf );


L AQqPSN4= + as^2*TF*CF * (  - 296429/540000 - 2147/13500*LNM - 121/450
         *LNM^2 )

       + as^3*TF*CF*CA * ( 4628174/1265625 + 242/225*B4 - 242/25*z4 + 
         86833/13500*z3 + 24888821/2700000*LNM - 484/75*LNM*z3 + 36751/
         202500*LNM^2 + 4598/3375*LNM^3 )

       + as^3*TF*CF^2 * (  - 57518389433/2187000000 - 484/225*B4 + 242/
         25*z4 + 298363/20250*z3 + 63582197/16200000*LNM + 484/75*LNM*
         z3 - 697631/405000*LNM^2 - 18997/40500*LNM^3 )

       + as^3*TF^2*CF * ( 218235943/54675000 - 13552/2025*z3 - 
         120259769/54675000*nf + 3872/2025*nf*z3 - 756248/151875*LNM - 
         2126633/607500*LNM*nf - 1118/2025*LNM^2 + 16/125*LNM^2*nf - 
         1936/2025*LNM^3 - 484/2025*LNM^3*nf );


L AQqPSN6= + as^2*TF*CF * (  - 43965227/194481000 - 289/9261*LNM - 242/
         2205*LNM^2 )

       + as^3*TF*CF*CA * ( 47932457828543/10291934520000 + 968/2205*B4
          - 968/245*z4 + 1304437/1852200*z3 + 4371467873/1166886000*LNM
          - 1936/735*LNM*z3 + 6884053/19448100*LNM^2 + 9559/15435*LNM^3
          )

       + as^3*TF*CF^2 * (  - 49143954886783/1029193452000 - 1936/2205*
         B4 + 968/245*z4 + 98827297/2778300*z3 + 936571999/416745000*
         LNM + 1936/735*LNM*z3 - 52034279/48620250*LNM^2 - 171578/
         694575*LNM^3 )

       + as^3*TF^2*CF * ( 22893869/13613670 - 7744/2835*z3 - 
         15844018391/15315378750*nf + 15488/19845*nf*z3 - 149428304/
         72930375*LNM - 1699631/1157625*LNM*nf - 7592/99225*LNM^2 - 
         1552/231525*LNM^2*nf - 7744/19845*LNM^3 - 1936/19845*LNM^3*nf
          );


L AQqPSN8= + as^2*TF*CF * (  - 6066924769/48009024000 - 40333/4082400*
         LNM - 1369/22680*LNM^2 )

       + as^3*TF*CF*CA * ( 30549903083582677/5444223321600000 + 1369/
         5670*B4 - 1369/630*z4 - 1260727249/685843200*z3 + 
         25944542984009/12962436480000*LNM - 1369/945*LNM*z3 + 13626962/
         40186125*LNM^2 + 557183/1530900*LNM^3 )

       + as^3*TF*CF^2 * (  - 6439959704292503831/114328689753600000 - 
         1369/2835*B4 + 1369/630*z4 + 3027582349/68584320*z3 + 
         272755188927061/181474110720000*LNM + 1369/945*LNM*z3 - 
         26946155501/36006768000*LNM^2 - 13529827/85730400*LNM^3 )

       + as^3*TF^2*CF * ( 7021010773843/7561421280000 - 5476/3645*z3 - 
         44754956676821/68052791520000*nf + 10952/25515*nf*z3 - 
         966532403/843908625*LNM - 44462937193/54010152000*LNM*nf + 
         1229/142884*LNM^2 - 187253/5358150*LNM^2*nf - 5476/25515*LNM^3
          - 1369/25515*LNM^3*nf );


L AQqPSN10= + as^2*TF*CF * (  - 1630596014/20012416875 - 54568/13476375
         *LNM - 3136/81675*LNM^2 )

       + as^3*TF*CF*CA * ( 676264714858738303061/107642563748181000000
          + 12544/81675*B4 - 12544/9075*z4 - 4230648871/1293732000*z3
          + 3185939333506957/2588806246950000*LNM - 25088/27225*LNM*z3
          + 218916472/741200625*LNM^2 + 9818144/40429125*LNM^3 )

       + as^3*TF*CF^2 * (  - 615380946218063511949/10091490351391968750
          - 25088/81675*B4 + 12544/9075*z4 + 94715455733/1940598000*z3
          + 211389789402809/194160468521250*LNM + 25088/27225*LNM*z3 - 
         11179581068/20012416875*LNM^2 - 540064/4851495*LNM^3 )

       + as^3*TF^2*CF * ( 3576315421548332/6116054758419375 - 702464/
         735075*z3 - 2060482189622504/4368610541728125*nf + 200704/
         735075*nf*z3 - 312763711928/420260754375*LNM - 1661015032/
         3113042625*LNM*nf + 319072/11026125*LNM^2 - 4819424/121287375*
         LNM^2*nf - 100352/735075*LNM^3 - 25088/735075*LNM^3*nf );


L AQqPSN12= + as^2*TF*CF * (  - 173795177003471/3041747020952640 - 
         249775/127891764*LNM - 6241/234234*LNM^2 )

       + as^3*TF*CF*CA * ( 727754427653026036275884227/
         107727062441920086477312000 + 12482/117117*B4 - 12482/13013*z4
          - 743668734331/178092794880*z3 + 82183958901416849291/
         99647632406408486400*LNM - 24964/39039*LNM*z3 + 
         174724386971059/691306141125600*LNM^2 + 91511783/523193580*
         LNM^3 )

       + as^3*TF*CF^2 * (  - 189285741912142258411517518541/
         2962494217152802378126080000 - 24964/117117*B4 + 12482/13013*
         z4 + 2479790758673/47948060160*z3 + 2277718687093605800749/
         2740309891176233376000*LNM + 24964/39039*LNM*z3 - 
         662539548863389/1520873510476320*LNM^2 - 1321294592/
         15826605795*LNM^3 )

       + as^3*TF^2*CF * ( 4916497458717355008889/
         12331394510293050192000 - 99856/150579*z3 - 
         4450625121493395870743/12331394510293050192000*nf + 199712/
         1054053*nf*z3 - 754090131140453/1425818916071550*LNM - 
         204953896448627/543169110884400*LNM*nf + 11471393/347837490*
         LNM^2 - 1208748263/31653211590*LNM^2*nf - 99856/1054053*LNM^3
          - 24964/1054053*LNM^3*nf );


L AQqPSMSN2= + as^2*TF*CF * (  - 4 - 80/27*LNMMS - 16/9*LNMMS^2 )

       + as^3*TF*CF*CA * ( 830/2187 + 64/9*B4 - 64*z4 + 1280/27*z3 + 
         11692/243*LNMMS - 128/3*LNMMS*z3 - 152/81*LNMMS^2 + 176/27*
         LNMMS^3 )

       + as^3*TF*CF^2 * ( 78358/729 - 128/9*B4 + 64*z4 - 9536/81*z3 + 
         860/243*LNMMS + 128/3*LNMMS*z3 + 1360/81*LNMMS^2 - 128/81*
         LNMMS^3 )

       + as^3*TF^2*CF * ( 53144/2187 - 3584/81*z3 - 34312/2187*nf + 
         1024/81*nf*z3 - 7936/243*LNMMS - 5104/243*LNMMS*nf - 736/81*
         LNMMS^2 + 32/27*LNMMS^2*nf - 512/81*LNMMS^3 - 128/81*LNMMS^3*
         nf );


L AQqPSMSN4= + as^2*TF*CF * (  - 296429/540000 - 2147/13500*LNMMS - 121/
         450*LNMMS^2 )

       + as^3*TF*CF*CA * ( 4628174/1265625 + 242/225*B4 - 242/25*z4 + 
         86833/13500*z3 + 24888821/2700000*LNMMS - 484/75*LNMMS*z3 + 
         36751/202500*LNMMS^2 + 4598/3375*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 60300901433/2187000000 - 484/225*B4 + 242/
         25*z4 + 298363/20250*z3 + 9344597/16200000*LNMMS + 484/75*
         LNMMS*z3 + 609169/405000*LNMMS^2 - 18997/40500*LNMMS^3 )

       + as^3*TF^2*CF * ( 218235943/54675000 - 13552/2025*z3 - 
         120259769/54675000*nf + 3872/2025*nf*z3 - 756248/151875*LNMMS
          - 2126633/607500*LNMMS*nf - 1118/2025*LNMMS^2 + 16/125*
         LNMMS^2*nf - 1936/2025*LNMMS^3 - 484/2025*LNMMS^3*nf );


L AQqPSMSN6= + as^2*TF*CF * (  - 43965227/194481000 - 289/9261*LNMMS - 
         242/2205*LNMMS^2 )

       + as^3*TF*CF*CA * ( 47932457828543/10291934520000 + 968/2205*B4
          - 968/245*z4 + 1304437/1852200*z3 + 4371467873/1166886000*
         LNMMS - 1936/735*LNMMS*z3 + 6884053/19448100*LNMMS^2 + 9559/
         15435*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 49400892070783/1029193452000 - 1936/2205*
         B4 + 968/245*z4 + 98827297/2778300*z3 + 282793999/416745000*
         LNMMS + 1936/735*LNMMS*z3 + 11998921/48620250*LNMMS^2 - 171578/
         694575*LNMMS^3 )

       + as^3*TF^2*CF * ( 22893869/13613670 - 7744/2835*z3 - 
         15844018391/15315378750*nf + 15488/19845*nf*z3 - 149428304/
         72930375*LNMMS - 1699631/1157625*LNMMS*nf - 7592/99225*LNMMS^2
          - 1552/231525*LNMMS^2*nf - 7744/19845*LNMMS^3 - 1936/19845*
         LNMMS^3*nf );


L AQqPSMSN8= + as^2*TF*CF * (  - 6066924769/48009024000 - 40333/4082400
         *LNMMS - 1369/22680*LNMMS^2 )

       + as^3*TF*CF*CA * ( 30549903083582677/5444223321600000 + 1369/
         5670*B4 - 1369/630*z4 - 1260727249/685843200*z3 + 
         25944542984009/12962436480000*LNMMS - 1369/945*LNMMS*z3 + 
         13626962/40186125*LNMMS^2 + 557183/1530900*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 6448995994795799831/114328689753600000 - 
         1369/2835*B4 + 1369/630*z4 + 3027582349/68584320*z3 + 
         108247734005461/181474110720000*LNMMS + 1369/945*LNMMS*z3 - 
         865062701/36006768000*LNMMS^2 - 13529827/85730400*LNMMS^3 )

       + as^3*TF^2*CF * ( 7021010773843/7561421280000 - 5476/3645*z3 - 
         44754956676821/68052791520000*nf + 10952/25515*nf*z3 - 
         966532403/843908625*LNMMS - 44462937193/54010152000*LNMMS*nf
          + 1229/142884*LNMMS^2 - 187253/5358150*LNMMS^2*nf - 5476/
         25515*LNMMS^3 - 1369/25515*LNMMS^3*nf );


L AQqPSMSN10= + as^2*TF*CF * (  - 1630596014/20012416875 - 54568/
         13476375*LNMMS - 3136/81675*LNMMS^2 )

       + as^3*TF*CF*CA * ( 676264714858738303061/107642563748181000000
          + 12544/81675*B4 - 12544/9075*z4 - 4230648871/1293732000*z3
          + 3185939333506957/2588806246950000*LNMMS - 25088/27225*LNMMS
         *z3 + 218916472/741200625*LNMMS^2 + 9818144/40429125*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 615707842699050279949/10091490351391968750
          - 25088/81675*B4 + 12544/9075*z4 + 94715455733/1940598000*z3
          + 96826889911769/194160468521250*LNMMS + 25088/27225*LNMMS*z3
          - 1958800268/20012416875*LNMMS^2 - 540064/4851495*LNMMS^3 )

       + as^3*TF^2*CF * ( 3576315421548332/6116054758419375 - 702464/
         735075*z3 - 2060482189622504/4368610541728125*nf + 200704/
         735075*nf*z3 - 312763711928/420260754375*LNMMS - 1661015032/
         3113042625*LNMMS*nf + 319072/11026125*LNMMS^2 - 4819424/
         121287375*LNMMS^2*nf - 100352/735075*LNMMS^3 - 25088/735075*
         LNMMS^3*nf );


L AQqPSMSN12= + as^2*TF*CF * (  - 173795177003471/3041747020952640 - 
         249775/127891764*LNMMS - 6241/234234*LNMMS^2 )

       + as^3*TF*CF*CA * ( 727754427653026036275884227/
         107727062441920086477312000 + 12482/117117*B4 - 12482/13013*z4
          - 743668734331/178092794880*z3 + 82183958901416849291/
         99647632406408486400*LNMMS - 24964/39039*LNMMS*z3 + 
         174724386971059/691306141125600*LNMMS^2 + 91511783/523193580*
         LNMMS^3 )

       + as^3*TF*CF^2 * (  - 189332028363744526793021518541/
         2962494217152802378126080000 - 24964/117117*B4 + 12482/13013*
         z4 + 2479790758673/47948060160*z3 + 1141611904526065016749/
         2740309891176233376000*LNMMS + 24964/39039*LNMMS*z3 - 
         176268303243229/1520873510476320*LNMMS^2 - 1321294592/
         15826605795*LNMMS^3 )

       + as^3*TF^2*CF * ( 4916497458717355008889/
         12331394510293050192000 - 99856/150579*z3 - 
         4450625121493395870743/12331394510293050192000*nf + 199712/
         1054053*nf*z3 - 754090131140453/1425818916071550*LNMMS - 
         204953896448627/543169110884400*LNMMS*nf + 11471393/347837490*
         LNMMS^2 - 1208748263/31653211590*LNMMS^2*nf - 99856/1054053*
         LNMMS^3 - 24964/1054053*LNMMS^3*nf );


L AqqPSQN2= + as^3*TF^2*CF * (  - 52168/2187*nf + 1024/81*nf*z3 - 5344/
         243*LNM*nf - 32/27*LNM^2*nf - 128/81*LNM^3*nf );


L AqqPSQN4= + as^3*TF^2*CF * (  - 167600057/54675000*nf + 3872/2025*nf*
         z3 - 427141/121500*LNM*nf - 16/125*LNM^2*nf - 484/2025*LNM^3*
         nf );


L AqqPSQN6= + as^3*TF^2*CF * (  - 2985467851/3063075750*nf + 15488/
         19845*nf*z3 - 35154359/24310125*LNM*nf + 1552/231525*LNM^2*nf
          - 1936/19845*LNM^3*nf );


L AqqPSQN8= + as^3*TF^2*CF * (  - 3034231825517/7561421280000*nf + 
         10952/25515*nf*z3 - 8731459897/10802030400*LNM*nf + 187253/
         5358150*LNM^2*nf - 1369/25515*LNM^3*nf );


L AqqPSQN10= + as^3*TF^2*CF * (  - 157735726650076/873722108345625*nf
          + 200704/735075*nf*z3 - 221450335144/420260754375*LNM*nf + 
         4819424/121287375*LNM^2*nf - 25088/735075*LNM^3*nf );


L AqqPSQN12= + as^3*TF^2*CF * (  - 39133981654248199343/
         493255780411722007680*nf + 199712/1054053*nf*z3 - 
         2147384639544457/5703275664286200*LNM*nf + 1208748263/
         31653211590*LNM^2*nf - 24964/1054053*LNM^3*nf );


L AqqPSQN14= + as^3*TF^2*CF * (  - 52585143699893108627/
         1886358425962660650000*nf + 179776/1289925*nf*z3 - 
         40710575570117/142439452155000*LNM*nf + 677214854/19368223875*
         LNM^2*nf - 22472/1289925*LNM^3*nf );


L AqqPSQMSN2= + as^3*TF^2*CF * (  - 52168/2187*nf + 1024/81*nf*z3 - 
         5344/243*LNMMS*nf - 32/27*LNMMS^2*nf - 128/81*LNMMS^3*nf );


L AqqPSQMSN4= + as^3*TF^2*CF * (  - 167600057/54675000*nf + 3872/2025*
         nf*z3 - 427141/121500*LNMMS*nf - 16/125*LNMMS^2*nf - 484/2025*
         LNMMS^3*nf );


L AqqPSQMSN6= + as^3*TF^2*CF * (  - 2985467851/3063075750*nf + 15488/
         19845*nf*z3 - 35154359/24310125*LNMMS*nf + 1552/231525*LNMMS^2
         *nf - 1936/19845*LNMMS^3*nf );


L AqqPSQMSN8= + as^3*TF^2*CF * (  - 3034231825517/7561421280000*nf + 
         10952/25515*nf*z3 - 8731459897/10802030400*LNMMS*nf + 187253/
         5358150*LNMMS^2*nf - 1369/25515*LNMMS^3*nf );


L AqqPSQMSN10= + as^3*TF^2*CF * (  - 157735726650076/873722108345625*nf
          + 200704/735075*nf*z3 - 221450335144/420260754375*LNMMS*nf + 
         4819424/121287375*LNMMS^2*nf - 25088/735075*LNMMS^3*nf );


L AqqPSQMSN12= + as^3*TF^2*CF * (  - 39133981654248199343/
         493255780411722007680*nf + 199712/1054053*nf*z3 - 
         2147384639544457/5703275664286200*LNMMS*nf + 1208748263/
         31653211590*LNMMS^2*nf - 24964/1054053*LNMMS^3*nf );


L AqqPSQMSN14= + as^3*TF^2*CF * (  - 52585143699893108627/
         1886358425962660650000*nf + 179776/1289925*nf*z3 - 
         40710575570117/142439452155000*LNMMS*nf + 677214854/
         19368223875*LNMMS^2*nf - 22472/1289925*LNMMS^3*nf );


***********************************************
*
* The Term AqqNSQ, N=1,3,4,...,14 (even and odd )
*
***********************************************


L AqqNSQN1=0;

L AqqNSQN2= + as^2*TF*CF * (  - 128/27 - 128/27*LNM - 16/9*LNM^2 )

       + as^3*TF*CF*CA * (  - 101944/2187 + 64/9*B4 - 64*z4 + 4456/81*
         z3 - 112/243*LNM - 128/3*LNM*z3 - 272/27*LNM^2 + 352/81*LNM^3
          )

       + as^3*TF*CF^2 * ( 283964/2187 - 128/9*B4 + 64*z4 - 848/9*z3 + 
         2896/243*LNM + 128/3*LNM*z3 + 16/81*LNM^2 )

       + as^3*TF^2*CF * ( 25024/2187 - 1792/81*z3 - 46336/2187*nf + 
         1024/81*nf*z3 - 3968/243*LNM - 4864/243*LNM*nf - 512/81*LNM^2
          - 256/81*LNM^3 - 128/81*LNM^3*nf );


L AqqNSQN3= + as^2*TF*CF * (  - 3277/432 - 415/54*LNM - 25/9*LNM^2 )

       + as^3*TF*CF*CA * (  - 4668605/69984 + 100/9*B4 - 100*z4 + 14537/
         162*z3 + 4273/486*LNM - 200/3*LNM*z3 - 655/54*LNM^2 + 550/81*
         LNM^3 )

       + as^3*TF*CF^2 * ( 27554165/139968 - 200/9*B4 + 100*z4 - 1315/9*
         z3 + 39373/3888*LNM + 200/3*LNM*z3 - 665/324*LNM^2 )

       + as^3*TF^2*CF * ( 310787/17496 - 2800/81*z3 - 291613/8748*nf + 
         1600/81*nf*z3 - 6200/243*LNM - 14969/486*LNM*nf - 830/81*LNM^2
          - 400/81*LNM^3 - 200/81*LNM^3*nf );


L AqqNSQN4= + as^2*TF*CF * (  - 520841/54000 - 13271/1350*LNM - 157/45*
         LNM^2 )

       + as^3*TF*CF*CA * (  - 3721390453/43740000 + 628/45*B4 - 628/5*
         z4 + 481057/4050*z3 + 965893/60750*LNM - 1256/15*LNM*z3 - 719/
         54*LNM^2 + 3454/405*LNM^3 )

       + as^3*TF*CF^2 * ( 107486843929/437400000 - 1256/45*B4 + 628/5*
         z4 - 41131/225*z3 + 25517437/2430000*LNM + 1256/15*LNM*z3 - 
         136597/40500*LNM^2 )

       + as^3*TF^2*CF * ( 243265699/10935000 - 17584/405*z3 - 229618301/
         5467500*nf + 10048/405*nf*z3 - 38936/1215*LNM - 2331077/60750*
         LNM*nf - 26542/2025*LNM^2 - 2512/405*LNM^3 - 1256/405*LNM^3*nf
          );


L AqqNSQN5= + as^2*TF*CF * (  - 912779/81000 - 7783/675*LNM - 182/45*
         LNM^2 )

       + as^3*TF*CF*CA * (  - 4526753113/43740000 + 728/45*B4 - 728/5*
         z4 + 58841/405*z3 + 5462897/243000*LNM - 1456/15*LNM*z3 - 1904/
         135*LNM^2 + 4004/405*LNM^3 )

       + as^3*TF*CF^2 * ( 10356621937/36450000 - 1456/45*B4 + 728/5*z4
          - 142678/675*z3 + 647527/67500*LNM + 1456/15*LNM*z3 - 553/125
         *LNM^2 )

       + as^3*TF^2*CF * ( 46913609/1822500 - 20384/405*z3 - 14816797/
         303750*nf + 11648/405*nf*z3 - 45136/1215*LNM - 448007/10125*
         LNM*nf - 31132/2025*LNM^2 - 2912/405*LNM^3 - 1456/405*LNM^3*nf
          );


L AqqNSQN6= + as^2*TF*CF * (  - 350440829/27783000 - 428119/33075*LNM
          - 1418/315*LNM^2 )

       + as^3*TF*CF*CA * (  - 12850428055867/105019740000 + 5672/315*B4
          - 5672/35*z4 + 3381953/19845*z3 + 2311871999/83349000*LNM - 
         11344/105*LNM*z3 - 9928/675*LNM^2 + 31196/2835*LNM^3 )

       + as^3*TF*CF^2 * ( 146191538117/463050000 - 11344/315*B4 + 5672/
         35*z4 - 7766854/33075*z3 + 4601349269/486202500*LNM + 11344/
         105*LNM*z3 - 2037839/385875*LNM^2 )

       + as^3*TF^2*CF * ( 125199267113/4375822500 - 22688/405*z3 - 
         39653493629/729303750*nf + 90752/2835*nf*z3 - 351664/8505*LNM
          - 170378657/3472875*LNM*nf - 1712476/99225*LNM^2 - 22688/2835
         *LNM^3 - 11344/2835*LNM^3*nf );


L AqqNSQN7= + as^2*TF*CF * (  - 6118125889/444528000 - 3745727/264600*
         LNM - 1027/210*LNM^2 )

       + as^3*TF*CF*CA * (  - 476844536918363/3360631680000 + 2054/105*
         B4 - 6162/35*z4 + 736049/3780*z3 + 1607002979/49392000*LNM - 
         4108/35*LNM*z3 - 1148803/75600*LNM^2 + 11297/945*LNM^3 )

       + as^3*TF*CF^2 * ( 3839608820668979/11202105600000 - 4108/105*B4
          + 6162/35*z4 - 8425379/33075*z3 + 273771131311/31116960000*
         LNM + 4108/35*LNM*z3 - 74360863/12348000*LNM^2 )

       + as^3*TF^2*CF * ( 13043219497223/420078960000 - 8216/135*z3 - 
         12421023670777/210039480000*nf + 32864/945*nf*z3 - 127348/2835
         *LNM - 8857998911/166698000*LNM*nf - 3745727/198450*LNM^2 - 
         8216/945*LNM^3 - 4108/945*LNM^3*nf );


L AqqNSQN8= + as^2*TF*CF * (  - 177255811003/12002256000 - 36241943/
         2381400*LNM - 9883/1890*LNM^2 )

       + as^3*TF*CF*CA * (  - 44074221690438139/272211166080000 + 19766/
         945*B4 - 19766/105*z4 + 7433093/34020*z3 + 188076577949/
         5143824000*LNM - 39532/315*LNM*z3 - 2753159/176400*LNM^2 + 
         108713/8505*LNM^3 )

       + as^3*TF*CF^2 * ( 2990447705072363131/8166334982400000 - 39532/
         945*B4 + 19766/105*z4 - 80980811/297675*z3 + 7173370667957/
         840157920000*LNM + 39532/315*LNM*z3 - 20030174189/3000564000*
         LNM^2 )

       + as^3*TF^2*CF * ( 1128638049575063/34026395760000 - 79064/1215*
         z3 - 1076783602872937/17013197880000*nf + 316256/8505*nf*z3 - 
         1225492/25515*LNM - 255097766597/4500846000*LNM*nf - 36241943/
         1786050*LNM^2 - 79064/8505*LNM^3 - 39532/8505*LNM^3*nf );


L AqqNSQN9= + as^2*TF*CF * (  - 93992230163/6001128000 - 19247947/
         1190700*LNM - 1045/189*LNM^2 )

       + as^3*TF*CF*CA * (  - 4435832890412209/24304568400000 + 4180/
         189*B4 - 4180/21*z4 + 2939111/12150*z3 + 1813372604341/
         45008460000*LNM - 8360/63*LNM*z3 - 21119879/1323000*LNM^2 + 
         22990/1701*LNM^3 )

       + as^3*TF*CF^2 * ( 790265737389905467/2041583745600000 - 8360/
         189*B4 + 4180/21*z4 - 85539428/297675*z3 + 111730265683/
         14002632000*LNM + 8360/63*LNM*z3 - 5449304729/750141000*LNM^2
          )

       + as^3*TF^2*CF * ( 596240401756471/17013197880000 - 16720/243*z3
          - 569734315843529/8506598940000*nf + 66880/1701*nf*z3 - 
         259160/5103*LNM - 134586889837/2250423000*LNM*nf - 19247947/
         893025*LNM^2 - 16720/1701*LNM^3 - 8360/1701*LNM^3*nf );


L AqqNSQN10= + as^2*TF*CF * (  - 131534278983113/7987501368000 - 
         2451995507/144074700*LNM - 12055/2079*LNM^2 )

       + as^3*TF*CF*CA * (  - 5760350868023099321/28305707972850000 + 
         48220/2079*B4 - 48220/231*z4 + 2727770569/10291050*z3 + 
         237034788948281/5446023660000*LNM - 96440/693*LNM*z3 - 
         710696407/43659000*LNM^2 + 24110/1701*LNM^3 )

       + as^3*TF*CF^2 * ( 133402263321402796522937/
         328799103812625600000 - 96440/2079*B4 + 48220/231*z4 - 
         10844970868/36018675*z3 + 4719034282228873/615037605336000*LNM
          + 96440/693*LNM*z3 - 7789154048299/998437671000*LNM^2 )

       + as^3*TF^2*CF * ( 9148827475339168391/249090230161080000 - 
         192880/2673*z3 - 8753855174143231609/124545115080540000*nf + 
         771520/18711*nf*z3 - 2989640/56133*LNM - 187526081096887/
         2995313013000*LNM*nf - 2451995507/108056025*LNM^2 - 192880/
         18711*LNM^3 - 96440/18711*LNM^3*nf );


L AqqNSQN11= + as^2*TF*CF * (  - 137385847426757/7987501368000 - 
         512808781/28814940*LNM - 62816/10395*LNM^2 )

       + as^3*TF*CF*CA * (  - 6468849385698662881/28755004924800000 + 
         251264/10395*B4 - 251264/1155*z4 + 38497229/133650*z3 + 
         1014130537384493/21784094640000*LNM - 502528/3465*LNM*z3 - 
         813385417/49116375*LNM^2 + 125632/8505*LNM^3 )

       + as^3*TF*CF^2 * ( 138997939170261581309441/
         328799103812625600000 - 502528/10395*B4 + 251264/1155*z4 - 
         451739191/1440747*z3 + 66212080208083213/9225564080040000*LNM
          + 502528/3465*LNM*z3 - 2070877459807/249609417750*LNM^2 )

       + as^3*TF^2*CF * ( 9529049455727219423/249090230161080000 - 
         1005056/13365*z3 - 9128352673014156577/124545115080540000*nf
          + 4020224/93555*nf*z3 - 15578368/280665*LNM - 195125070512443/
         2995313013000*LNM*nf - 512808781/21611205*LNM^2 - 1005056/
         93555*LNM^3 - 502528/93555*LNM^3*nf );


L AqqNSQN12= + as^2*TF*CF * (  - 313633537739489129/17548540505496000
          - 90143221429/4869724860*LNM - 846848/135135*LNM^2 )

       + as^3*TF*CF*CA * (  - 1418471682473631608746787/
         5748901869600489600000 + 3387392/135135*B4 - 3387392/15015*z4
          + 49155744227/158107950*z3 + 3703678277693435053/
         75208030737840000*LNM - 6774784/45045*LNM*z3 - 118110864371/
         7023641625*LNM^2 + 1693696/110565*LNM^3 )

       + as^3*TF*CF^2 * ( 53498124333226457107648230893/
         122080805651901196900800000 - 6774784/135135*B4 + 3387392/
         15015*z4 - 79117185295/243486243*z3 + 1806303794053785483133/
         263491335690022440000*LNM + 6774784/45045*LNM*z3 - 
         4801923594054739/548391890796750*LNM^2 )

       + as^3*TF^2*CF * ( 282094676722118456900303/
         7114266063630605880000 - 13549568/173745*z3 - 
         270512368304484125115697/3557133031815302940000*nf + 54198272/
         1216215*nf*z3 - 210018304/3648645*LNM - 443945244515205271/
         6580702689561000*LNM*nf - 90143221429/3652293645*LNM^2 - 
         13549568/1216215*LNM^3 - 6774784/1216215*LNM^3*nf );


L AqqNSQN13= + as^2*TF*CF * (  - 324534482010348629/17548540505496000
          - 93360116539/4869724860*LNM - 874733/135135*LNM^2 )

       + as^3*TF*CF*CA * (  - 48692726321097760618037003/
         181090408892415422400000 + 3498932/135135*B4 - 3498932/15015*
         z4 + 28406316173/85135050*z3 + 95430269289952875221/
         1842596753077080000*LNM - 6997864/45045*LNM*z3 - 515869017497/
         30255687000*LNM^2 + 1749466/110565*LNM^3 )

       + as^3*TF*CF^2 * ( 7892883056101768869567032459/
         17440115093128742414400000 - 6997864/135135*B4 + 3498932/15015
         *z4 - 81672622894/243486243*z3 + 1687381816465155806243/
         263491335690022440000*LNM + 6997864/45045*LNM*z3 - 
         20151129720584041/2193567563187000*LNM^2 )

       + as^3*TF^2*CF * ( 291251885757294376475303/
         7114266063630605880000 - 13995728/173745*z3 - 
         279551396906483723460697/3557133031815302940000*nf + 55982912/
         1216215*nf*z3 - 216933784/3648645*LNM - 457989844596073771/
         6580702689561000*LNM*nf - 93360116539/3652293645*LNM^2 - 
         13995728/1216215*LNM^3 - 6997864/1216215*LNM^3*nf );


L AqqNSQN14= + as^2*TF*CF * (  - 334667367916304981/17548540505496000
          - 481761665447/24348624300*LNM - 180121/27027*LNM^2 )

       + as^3*TF*CF*CA * (  - 90169915505728716186047/
         309556254516949440000 + 720484/27027*B4 - 720484/3003*z4 + 
         6067681897/17027010*z3 + 99669458472967113821/
         1842596753077080000*LNM - 1440968/9009*LNM*z3 - 88286213216209/
         5113211103000*LNM^2 + 360242/22113*LNM^3 )

       + as^3*TF*CF^2 * ( 56864697405603644420681474381/
         122080805651901196900800000 - 1440968/27027*B4 + 720484/3003*
         z4 - 2101051892878/6087156075*z3 + 1602213506904948187267/
         263491335690022440000*LNM + 1440968/9009*LNM*z3 - 
         21037843194089593/2193567563187000*LNM^2 )

       + as^3*TF^2*CF * ( 59948890155079742510011/
         1422853212726121176000 - 2881936/34749*z3 - 
         57588298994846435121989/711426606363060588000*nf + 11527744/
         243243*nf*z3 - 44670008/729729*LNM - 471001700431839019/
         6580702689561000*LNM*nf - 481761665447/18261468225*LNM^2 - 
         2881936/243243*LNM^3 - 1440968/243243*LNM^3*nf );


L AqqNSQMSN1=0;

L AqqNSQMSN2= + as^2*TF*CF * (  - 128/27 - 128/27*LNMMS - 16/9*LNMMS^2
          )

       + as^3*TF*CF*CA * (  - 101944/2187 + 64/9*B4 - 64*z4 + 4456/81*
         z3 - 112/243*LNMMS - 128/3*LNMMS*z3 - 272/27*LNMMS^2 + 352/81*
         LNMMS^3 )

       + as^3*TF*CF^2 * ( 201020/2187 - 128/9*B4 + 64*z4 - 848/9*z3 + 
         2896/243*LNMMS + 128/3*LNMMS*z3 + 1744/81*LNMMS^2 )

       + as^3*TF^2*CF * ( 25024/2187 - 1792/81*z3 - 46336/2187*nf + 
         1024/81*nf*z3 - 3968/243*LNMMS - 4864/243*LNMMS*nf - 512/81*
         LNMMS^2 - 256/81*LNMMS^3 - 128/81*LNMMS^3*nf );


L AqqNSQMSN3= + as^2*TF*CF * (  - 3277/432 - 415/54*LNMMS - 25/9*
         LNMMS^2 )

       + as^3*TF*CF*CA * (  - 4668605/69984 + 100/9*B4 - 100*z4 + 14537/
         162*z3 + 4273/486*LNMMS - 200/3*LNMMS*z3 - 655/54*LNMMS^2 + 
         550/81*LNMMS^3 )

       + as^3*TF*CF^2 * ( 18948725/139968 - 200/9*B4 + 100*z4 - 1315/9*
         z3 + 45853/3888*LNMMS + 200/3*LNMMS*z3 + 10135/324*LNMMS^2 )

       + as^3*TF^2*CF * ( 310787/17496 - 2800/81*z3 - 291613/8748*nf + 
         1600/81*nf*z3 - 6200/243*LNMMS - 14969/486*LNMMS*nf - 830/81*
         LNMMS^2 - 400/81*LNMMS^3 - 200/81*LNMMS^3*nf );


L AqqNSQMSN4= + as^2*TF*CF * (  - 520841/54000 - 13271/1350*LNMMS - 157/
         45*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 3721390453/43740000 + 628/45*B4 - 628/5*
         z4 + 481057/4050*z3 + 965893/60750*LNMMS - 1256/15*LNMMS*z3 - 
         719/54*LNMMS^2 + 3454/405*LNMMS^3 )

       + as^3*TF*CF^2 * ( 73088411929/437400000 - 1256/45*B4 + 628/5*z4
          - 41131/225*z3 + 33196237/2430000*LNMMS + 1256/15*LNMMS*z3 + 
         1559003/40500*LNMMS^2 )

       + as^3*TF^2*CF * ( 243265699/10935000 - 17584/405*z3 - 229618301/
         5467500*nf + 10048/405*nf*z3 - 38936/1215*LNMMS - 2331077/
         60750*LNMMS*nf - 26542/2025*LNMMS^2 - 2512/405*LNMMS^3 - 1256/
         405*LNMMS^3*nf );


L AqqNSQMSN5= + as^2*TF*CF * (  - 912779/81000 - 7783/675*LNMMS - 182/
         45*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 4526753113/43740000 + 728/45*B4 - 728/5*
         z4 + 58841/405*z3 + 5462897/243000*LNMMS - 1456/15*LNMMS*z3 - 
         1904/135*LNMMS^2 + 4004/405*LNMMS^3 )

       + as^3*TF*CF^2 * ( 6994365937/36450000 - 1456/45*B4 + 728/5*z4
          - 142678/675*z3 + 949327/67500*LNMMS + 1456/15*LNMMS*z3 + 
         16541/375*LNMMS^2 )

       + as^3*TF^2*CF * ( 46913609/1822500 - 20384/405*z3 - 14816797/
         303750*nf + 11648/405*nf*z3 - 45136/1215*LNMMS - 448007/10125*
         LNMMS*nf - 31132/2025*LNMMS^2 - 2912/405*LNMMS^3 - 1456/405*
         LNMMS^3*nf );


L AqqNSQMSN6= + as^2*TF*CF * (  - 350440829/27783000 - 428119/33075*
         LNMMS - 1418/315*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 12850428055867/105019740000 + 5672/315*B4
          - 5672/35*z4 + 3381953/19845*z3 + 2311871999/83349000*LNMMS
          - 11344/105*LNMMS*z3 - 9928/675*LNMMS^2 + 31196/2835*LNMMS^3
          )

       + as^3*TF*CF^2 * ( 98242210117/463050000 - 11344/315*B4 + 5672/
         35*z4 - 7766854/33075*z3 + 7342517069/486202500*LNMMS + 11344/
         105*LNMMS*z3 + 18806761/385875*LNMMS^2 )

       + as^3*TF^2*CF * ( 125199267113/4375822500 - 22688/405*z3 - 
         39653493629/729303750*nf + 90752/2835*nf*z3 - 351664/8505*
         LNMMS - 170378657/3472875*LNMMS*nf - 1712476/99225*LNMMS^2 - 
         22688/2835*LNMMS^3 - 11344/2835*LNMMS^3*nf );


L AqqNSQMSN7= + as^2*TF*CF * (  - 6118125889/444528000 - 3745727/264600
         *LNMMS - 1027/210*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 476844536918363/3360631680000 + 2054/105*
         B4 - 6162/35*z4 + 736049/3780*z3 + 1607002979/49392000*LNMMS
          - 4108/35*LNMMS*z3 - 1148803/75600*LNMMS^2 + 11297/945*
         LNMMS^3 )

       + as^3*TF*CF^2 * ( 2570976034492979/11202105600000 - 4108/105*B4
          + 6162/35*z4 - 8425379/33075*z3 + 481928070511/31116960000*
         LNMMS + 4108/35*LNMMS*z3 + 650290337/12348000*LNMMS^2 )

       + as^3*TF^2*CF * ( 13043219497223/420078960000 - 8216/135*z3 - 
         12421023670777/210039480000*nf + 32864/945*nf*z3 - 127348/2835
         *LNMMS - 8857998911/166698000*LNMMS*nf - 3745727/198450*
         LNMMS^2 - 8216/945*LNMMS^3 - 4108/945*LNMMS^3*nf );


L AqqNSQMSN8= + as^2*TF*CF * (  - 177255811003/12002256000 - 36241943/
         2381400*LNMMS - 9883/1890*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 44074221690438139/272211166080000 + 19766/
         945*B4 - 19766/105*z4 + 7433093/34020*z3 + 188076577949/
         5143824000*LNMMS - 39532/315*LNMMS*z3 - 2753159/176400*LNMMS^2
          + 108713/8505*LNMMS^3 )

       + as^3*TF*CF^2 * ( 1996196098618859131/8166334982400000 - 39532/
         945*B4 + 19766/105*z4 - 80980811/297675*z3 + 13597992026357/
         840157920000*LNMMS + 39532/315*LNMMS*z3 + 168252835411/
         3000564000*LNMMS^2 )

       + as^3*TF^2*CF * ( 1128638049575063/34026395760000 - 79064/1215*
         z3 - 1076783602872937/17013197880000*nf + 316256/8505*nf*z3 - 
         1225492/25515*LNMMS - 255097766597/4500846000*LNMMS*nf - 
         36241943/1786050*LNMMS^2 - 79064/8505*LNMMS^3 - 39532/8505*
         LNMMS^3*nf );


L AqqNSQMSN9= + as^2*TF*CF * (  - 93992230163/6001128000 - 19247947/
         1190700*LNMMS - 1045/189*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 4435832890412209/24304568400000 + 4180/
         189*B4 - 4180/21*z4 + 2939111/12150*z3 + 1813372604341/
         45008460000*LNMMS - 8360/63*LNMMS*z3 - 21119879/1323000*
         LNMMS^2 + 22990/1701*LNMMS^3 )

       + as^3*TF*CF^2 * ( 526244266111697467/2041583745600000 - 8360/
         189*B4 + 4180/21*z4 - 85539428/297675*z3 + 231114046003/
         14002632000*LNMMS + 8360/63*LNMMS*z3 + 44321955271/750141000*
         LNMMS^2 )

       + as^3*TF^2*CF * ( 596240401756471/17013197880000 - 16720/243*z3
          - 569734315843529/8506598940000*nf + 66880/1701*nf*z3 - 
         259160/5103*LNMMS - 134586889837/2250423000*LNMMS*nf - 
         19247947/893025*LNMMS^2 - 16720/1701*LNMMS^3 - 8360/1701*
         LNMMS^3*nf );


L AqqNSQMSN10= + as^2*TF*CF * (  - 131534278983113/7987501368000 - 
         2451995507/144074700*LNMMS - 12055/2079*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 5760350868023099321/28305707972850000 + 
         48220/2079*B4 - 48220/231*z4 + 2727770569/10291050*z3 + 
         237034788948281/5446023660000*LNMMS - 96440/693*LNMMS*z3 - 
         710696407/43659000*LNMMS^2 + 24110/1701*LNMMS^3 )

       + as^3*TF*CF^2 * ( 88635823397991702634937/328799103812625600000
          - 96440/2079*B4 + 48220/231*z4 - 10844970868/36018675*z3 + 
         10462338655841833/615037605336000*LNMMS + 96440/693*LNMMS*z3
          + 61683666291701/998437671000*LNMMS^2 )

       + as^3*TF^2*CF * ( 9148827475339168391/249090230161080000 - 
         192880/2673*z3 - 8753855174143231609/124545115080540000*nf + 
         771520/18711*nf*z3 - 2989640/56133*LNMMS - 187526081096887/
         2995313013000*LNMMS*nf - 2451995507/108056025*LNMMS^2 - 192880/
         18711*LNMMS^3 - 96440/18711*LNMMS^3*nf );


L AqqNSQMSN11= + as^2*TF*CF * (  - 137385847426757/7987501368000 - 
         512808781/28814940*LNMMS - 62816/10395*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 6468849385698662881/28755004924800000 + 
         251264/10395*B4 - 251264/1155*z4 + 38497229/133650*z3 + 
         1014130537384493/21784094640000*LNMMS - 502528/3465*LNMMS*z3
          - 813385417/49116375*LNMMS^2 + 125632/8505*LNMMS^3 )

       + as^3*TF*CF^2 * ( 92185815287291153789441/328799103812625600000
          - 502528/10395*B4 + 251264/1155*z4 - 451739191/1440747*z3 + 
         159328344505447213/9225564080040000*LNMMS + 502528/3465*LNMMS*
         z3 + 16029515250593/249609417750*LNMMS^2 )

       + as^3*TF^2*CF * ( 9529049455727219423/249090230161080000 - 
         1005056/13365*z3 - 9128352673014156577/124545115080540000*nf
          + 4020224/93555*nf*z3 - 15578368/280665*LNMMS - 
         195125070512443/2995313013000*LNMMS*nf - 512808781/21611205*
         LNMMS^2 - 1005056/93555*LNMMS^3 - 502528/93555*LNMMS^3*nf );


L AqqNSQMSN12= + as^2*TF*CF * (  - 313633537739489129/17548540505496000
          - 90143221429/4869724860*LNMMS - 846848/135135*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 1418471682473631608746787/
         5748901869600489600000 + 3387392/135135*B4 - 3387392/15015*z4
          + 49155744227/158107950*z3 + 3703678277693435053/
         75208030737840000*LNMMS - 6774784/45045*LNMMS*z3 - 
         118110864371/7023641625*LNMMS^2 + 1693696/110565*LNMMS^3 )

       + as^3*TF*CF^2 * ( 35419473218452725456519270893/
         122080805651901196900800000 - 6774784/135135*B4 + 3387392/
         15015*z4 - 79117185295/243486243*z3 + 4651689230942584287133/
         263491335690022440000*LNMMS + 6774784/45045*LNMMS*z3 + 
         36437243988358061/548391890796750*LNMMS^2 )

       + as^3*TF^2*CF * ( 282094676722118456900303/
         7114266063630605880000 - 13549568/173745*z3 - 
         270512368304484125115697/3557133031815302940000*nf + 54198272/
         1216215*nf*z3 - 210018304/3648645*LNMMS - 443945244515205271/
         6580702689561000*LNMMS*nf - 90143221429/3652293645*LNMMS^2 - 
         13549568/1216215*LNMMS^3 - 6774784/1216215*LNMMS^3*nf );


L AqqNSQMSN13= + as^2*TF*CF * (  - 324534482010348629/17548540505496000
          - 93360116539/4869724860*LNMMS - 874733/135135*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 48692726321097760618037003/
         181090408892415422400000 + 3498932/135135*B4 - 3498932/15015*
         z4 + 28406316173/85135050*z3 + 95430269289952875221/
         1842596753077080000*LNMMS - 6997864/45045*LNMMS*z3 - 
         515869017497/30255687000*LNMMS^2 + 1749466/110565*LNMMS^3 )

       + as^3*TF*CF^2 * ( 5218052383967126371610552459/
         17440115093128742414400000 - 6997864/135135*B4 + 3498932/15015
         *z4 - 81672622894/243486243*z3 + 4707187211306795210243/
         263491335690022440000*LNMMS + 6997864/45045*LNMMS*z3 + 
         150237231717911159/2193567563187000*LNMMS^2 )

       + as^3*TF^2*CF * ( 291251885757294376475303/
         7114266063630605880000 - 13995728/173745*z3 - 
         279551396906483723460697/3557133031815302940000*nf + 55982912/
         1216215*nf*z3 - 216933784/3648645*LNMMS - 457989844596073771/
         6580702689561000*LNMMS*nf - 93360116539/3652293645*LNMMS^2 - 
         13995728/1216215*LNMMS^3 - 6997864/1216215*LNMMS^3*nf );


L AqqNSQMSN14= + as^2*TF*CF * (  - 334667367916304981/17548540505496000
          - 481761665447/24348624300*LNMMS - 180121/27027*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 90169915505728716186047/
         309556254516949440000 + 720484/27027*B4 - 720484/3003*z4 + 
         6067681897/17027010*z3 + 99669458472967113821/
         1842596753077080000*LNMMS - 1440968/9009*LNMMS*z3 - 
         88286213216209/5113211103000*LNMMS^2 + 360242/22113*LNMMS^3 )

       + as^3*TF*CF^2 * ( 37540779462536462210860418381/
         122080805651901196900800000 - 1440968/27027*B4 + 720484/3003*
         z4 - 2101051892878/6087156075*z3 + 4786297718842222432867/
         263491335690022440000*LNMMS + 1440968/9009*LNMMS*z3 + 
         154390099107522407/2193567563187000*LNMMS^2 )

       + as^3*TF^2*CF * ( 59948890155079742510011/
         1422853212726121176000 - 2881936/34749*z3 - 
         57588298994846435121989/711426606363060588000*nf + 11527744/
         243243*nf*z3 - 44670008/729729*LNMMS - 471001700431839019/
         6580702689561000*LNMMS*nf - 481761665447/18261468225*LNMMS^2
          - 2881936/243243*LNMMS^3 - 1440968/243243*LNMMS^3*nf );


***********************************************
*
* The Term AggQ, N=2,4,6,8,10
*
***********************************************


L AggQN2= + as*TF * ( 4/3*LNM )

       + as^2*TF*CA * ( 7/9 + 70/27*LNM - 22/9*LNM^2 )

       + as^2*TF*CF * (  - 1352/81 + 148/27*LNM + 16/9*LNM^2 )

       + as^2*TF^2 * ( 16/9*LNM^2 )

       + as^3*TF*CA^2 * (  - 174055/4374 + 88/9*B4 - 72*z4 + 29431/324*
         z3 + 3127/81*LNM - 48*LNM*z3 - 1382/81*LNM^2 + 484/81*LNM^3 )

       + as^3*TF*CF*CA * ( 18002/729 - 208/9*B4 + 104*z4 - 2186/9*z3 + 
         64/3*z2 - 64*z2*ln2 + 22742/243*LNM + 208/3*LNM*z3 - 596/81*
         LNM^2 - 176/27*LNM^3 )

       + as^3*TF*CF^2 * ( 8879/729 + 64/9*B4 - 32*z4 + 701/81*z3 - 80*
         z2 + 128*z2*ln2 - 6506/243*LNM - 64/3*LNM*z3 + 368/81*LNM^2 + 
         128/81*LNM^3 )

       + as^3*TF^2*CA * ( 21586/2187 - 3605/162*z3 - 57226/2187*nf + 
         1408/81*nf*z3 - 3476/243*LNM - 9112/243*LNM*nf + 920/81*LNM^2
          - 616/81*LNM^3 - 176/81*LNM^3*nf )

       + as^3*TF^2*CF * ( 55672/729 - 889/81*z3 - 128/3*z2 + 29908/729*
         nf - 2048/81*nf*z3 + 64/3*nf*z2 - 15532/243*LNM - 580/81*LNM*
         nf + 328/27*LNM^2 + 320/81*LNM^3 + 256/81*LNM^3*nf )

       + as^3*TF^3 * ( 64/27*LNM^3 );


L AggQN4= + as*TF * ( 4/3*LNM )

       + as^2*TF*CA * (  - 120523/9000 - 2513/225*LNM - 236/45*LNM^2 )

       + as^2*TF*CF * (  - 892993/60000 + 20951/4500*LNM + 121/450*
         LNM^2 )

       + as^2*TF^2 * ( 16/9*LNM^2 )

       + as^3*TF*CA^2 * (  - 20764899961/291600000 + 533/25*B4 - 4698/
         25*z4 + 576806927/2592000*z3 + 154971269/1215000*LNM - 3132/25
         *LNM*z3 + 1376/3375*LNM^2 + 5192/405*LNM^3 )

       + as^3*TF*CF*CA * ( 5166575479/87480000 - 1088/25*B4 + 4896/25*
         z4 - 27853177/144000*z3 + 64/3*z2 - 64*z2*ln2 + 28669607/
         540000*LNM + 3264/25*LNM*z3 - 5076581/202500*LNM^2 - 4598/3375
         *LNM^3 )

       + as^3*TF*CF^2 * (  - 20511838909/1093500000 + 44/25*B4 - 198/25
         *z4 + 2860409/324000*z3 - 80*z2 + 128*z2*ln2 - 1509847/388800*
         LNM - 132/25*LNM*z3 + 697631/405000*LNM^2 + 18997/40500*LNM^3
          )

       + as^3*TF^2*CA * ( 378956401/14580000 - 1711829/25920*z3 - 
         62771153/911250*nf + 15104/405*nf*z3 - 2005991/30375*LNM - 
         1986568/30375*LNM*nf - 17104/675*LNM^2 - 6608/405*LNM^3 - 1888/
         405*LNM^3*nf )

       + as^3*TF^2*CF * ( 1835279269/27337500 - 36911/8100*z3 - 128/3*
         z2 + 255936019/13668750*nf - 7744/2025*nf*z3 + 64/3*nf*z2 - 
         76251529/1215000*LNM - 3745387/151875*LNM*nf + 149263/10125*
         LNM^2 + 242/405*LNM^3 + 968/2025*LNM^3*nf )

       + as^3*TF^3 * ( 64/27*LNM^3 );


L AggQN6= + as*TF * ( 4/3*LNM )

       + as^2*TF*CA * (  - 987821/55566 - 102997/6615*LNM - 403/63*
         LNM^2 )

       + as^2*TF*CF * (  - 14477098/972405 + 200638/46305*LNM + 242/
         2205*LNM^2 )

       + as^2*TF^2 * ( 16/9*LNM^2 )

       + as^3*TF*CA^2 * (  - 2932448177101/21337344000 + 56816/2205*B4
          - 56376/245*z4 + 881959447753/2844979200*z3 + 35268904589/
         233377200*LNM - 37584/245*LNM*z3 + 81937/30870*LNM^2 + 8866/
         567*LNM^3 )

       + as^3*TF*CF*CA * ( 1666630473019/34850995200 - 114512/2205*B4
          + 57256/245*z4 - 78469950683/474163200*z3 + 64/3*z2 - 64*z2*
         ln2 + 130567298387/2722734000*LNM + 114512/735*LNM*z3 - 
         181413391/6482700*LNM^2 - 9559/15435*LNM^3 )

       + as^3*TF*CF^2 * (  - 277137076830079/17153224200000 + 352/441*
         B4 - 176/49*z4 + 511517497/88905600*z3 - 80*z2 + 128*z2*ln2 - 
         45314728391/20420505000*LNM - 352/147*LNM*z3 + 52034279/
         48620250*LNM^2 + 171578/694575*LNM^3 )

       + as^3*TF^2*CA * ( 1243469419937/42007896000 - 20566661/259200*
         z3 - 111139470073/1312746750*nf + 25792/567*nf*z3 - 174564098/
         2083725*LNM - 664372/8575*LNM*nf - 735776/19845*LNM^2 - 1612/
         81*LNM^3 - 3224/567*LNM^3*nf )

       + as^3*TF^2*CF * ( 33126694476713/490092120000 - 1901167/362880*
         z3 - 128/3*z2 + 255488317993/15315378750*nf - 30976/19845*nf*
         z3 + 64/3*nf*z2 - 4623543731/72930375*LNM - 1955289211/
         72930375*LNM*nf + 3284492/231525*LNM^2 + 968/3969*LNM^3 + 3872/
         19845*LNM^3*nf )

       + as^3*TF^3 * ( 64/27*LNM^3 );


L AggQN8= + as*TF * ( 4/3*LNM )

       + as^2*TF*CA * (  - 2867395/139968 - 623687/34020*LNM - 968/135*
         LNM^2 )

       + as^2*TF*CF * (  - 1754318303/117573120 + 685883/163296*LNM + 
         1369/22680*LNM^2 )

       + as^2*TF^2 * ( 16/9*LNM^2 )

       + as^3*TF*CA^2 * (  - 4188776692491380393/18665908531200000 + 
         108823/3780*B4 - 162587/630*z4 + 7863088535363/19508428800*z3
          + 8511262632161/51438240000*LNM - 162587/945*LNM*z3 + 
         26781047/7654500*LNM^2 + 21296/1215*LNM^3 )

       + as^3*TF*CF*CA * ( 944314691981398033/130661359718400000 - 
         163882/2835*B4 + 81941/315*z4 - 441952641053/3583180800*z3 + 
         64/3*z2 - 64*z2*ln2 + 578222673675211/12962436480000*LNM + 
         163882/945*LNM*z3 - 19213174097/642978000*LNM^2 - 557183/
         1530900*LNM^3 )

       + as^3*TF*CF^2 * (  - 6704886849370204501/457314759014400000 + 
         37/81*B4 - 37/18*z4 + 56993030833/12541132800*z3 - 80*z2 + 128
         *z2*ln2 - 337970926744753/181474110720000*LNM - 37/27*LNM*z3
          + 26946155501/36006768000*LNM^2 + 13529827/85730400*LNM^3 )

       + as^3*TF^2*CA * ( 3883895771080277/124439390208000 - 3469893193/
         39813120*z3 - 23056485854323/243045684000*nf + 61952/1215*nf*
         z3 - 12221560021/128595600*LNM - 5501261471/64297800*LNM*nf - 
         1133974/25515*LNM^2 - 27104/1215*LNM^3 - 7744/1215*LNM^3*nf )

       + as^3*TF^2*CF * ( 55434461390899597/816633498240000 - 42621787/
         7464960*z3 - 128/3*z2 + 409599080476267/25519796820000*nf - 
         21904/25515*nf*z3 + 64/3*nf*z2 - 6894496071493/108020304000*
         LNM - 23419032071/843908625*LNM*nf + 297679331/21432600*LNM^2
          + 1369/10206*LNM^3 + 2738/25515*LNM^3*nf )

       + as^3*TF^3 * ( 64/27*LNM^3 );


L AggQN10= + as*TF * ( 4/3*LNM )

       + as^2*TF*CA * (  - 12723828041/566007750 - 34963816/1715175*LNM
          - 26891/3465*LNM^2 )

       + as^2*TF*CF * (  - 1230684542/82355625 + 18568364/4492125*LNM
          + 3136/81675*LNM^2 )

       + as^2*TF^2 * ( 16/9*LNM^2 )

       + as^3*TF*CA^2 * (  - 105229552869098259475317359/
         327337774462347264000000 + 17788828/571725*B4 - 17746492/63525
         *z4 + 259242707343965909/519314374656000*z3 + 
         193143218457985331/1098281438100000*LNM - 35492984/190575*LNM*
         z3 + 108626305759/27734379750*LNM^2 + 53782/2835*LNM^3 )

       + as^3*TF*CF*CA * (  - 3358778128579573830569533/
         70143808813360128000000 - 35662328/571725*B4 + 17831164/63525*
         z4 - 2685950639502523/37093883904000*z3 + 64/3*z2 - 64*z2*ln2
          + 760775873511169409/18121643728650000*LNM + 35662328/190575*
         LNM*z3 - 488525518927/15565213125*LNM^2 - 9818144/40429125*
         LNM^3 )

       + as^3*TF*CF^2 * (  - 56636636348344388960669/
         4133474447930150400000 + 896/3025*B4 - 4032/3025*z4 + 
         759882031759/198717235200*z3 - 80*z2 + 128*z2*ln2 - 
         3443555513537159/1941604685212500*LNM - 2688/3025*LNM*z3 + 
         11179581068/20012416875*LNM^2 + 540064/4851495*LNM^3 )

       + as^3*TF^2*CA * ( 13867544169060973609/433789788579840000 - 
         67564952537/729907200*z3 - 2714263440442018/26476427525625*nf
          + 1721024/31185*nf*z3 - 526865668451/5094069750*LNM - 
         33366946781/363862125*LNM*nf - 256841528/5145525*LNM^2 - 
         107564/4455*LNM^3 - 215128/31185*LNM^3*nf )

       + as^3*TF^2*CF * ( 2435648698265058504307/35787657557836800000
          - 72378178663/12043468800*z3 - 128/3*z2 + 68896340652559492/
         4368610541728125*nf - 401408/735075*nf*z3 + 64/3*nf*z2 - 
         26936384657276/420260754375*LNM - 11884717049372/420260754375*
         LNM*nf + 1664519816/121287375*LNM^2 + 12544/147015*LNM^3 + 
         50176/735075*LNM^3*nf )

       + as^3*TF^3 * ( 64/27*LNM^3 );


L AggQMSN2= + as*TF * ( 4/3*LNMMS )

       + as^2*TF*CA * ( 7/9 + 70/27*LNMMS - 22/9*LNMMS^2 )

       + as^2*TF*CF * (  - 488/81 - 68/27*LNMMS + 16/9*LNMMS^2 )

       + as^2*TF^2 * ( 16/9*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 174055/4374 + 88/9*B4 - 72*z4 + 29431/324*
         z3 + 3127/81*LNMMS - 48*LNMMS*z3 - 1382/81*LNMMS^2 + 484/81*
         LNMMS^3 )

       + as^3*TF*CF*CA * ( 123113/729 - 208/9*B4 + 104*z4 - 2330/9*z3
          - 10522/243*LNMMS + 208/3*LNMMS*z3 + 2968/81*LNMMS^2 - 176/27
         *LNMMS^3 )

       + as^3*TF*CF^2 * ( 8042/729 + 64/9*B4 - 32*z4 + 3293/81*z3 + 
         3106/243*LNMMS - 64/3*LNMMS*z3 - 1360/81*LNMMS^2 + 128/81*
         LNMMS^3 )

       + as^3*TF^2*CA * ( 21586/2187 - 3605/162*z3 - 57226/2187*nf + 
         1408/81*nf*z3 - 3476/243*LNMMS - 9112/243*LNMMS*nf + 920/81*
         LNMMS^2 - 616/81*LNMMS^3 - 176/81*LNMMS^3*nf )

       + as^3*TF^2*CF * ( 9340/729 - 889/81*z3 + 6904/729*nf - 2048/81*
         nf*z3 - 3004/243*LNMMS + 1292/81*LNMMS*nf - 392/27*LNMMS^2 - 
         16/3*LNMMS^2*nf + 320/81*LNMMS^3 + 256/81*LNMMS^3*nf )

       + as^3*TF^3 * ( 64/27*LNMMS^3 );


L AggQMSN4= + as*TF * ( 4/3*LNMMS )

       + as^2*TF*CA * (  - 120523/9000 - 2513/225*LNMMS - 236/45*
         LNMMS^2 )

       + as^2*TF*CF * (  - 84331/20000 - 15049/4500*LNMMS + 121/450*
         LNMMS^2 )

       + as^2*TF^2 * ( 16/9*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 20764899961/291600000 + 533/25*B4 - 4698/
         25*z4 + 576806927/2592000*z3 + 154971269/1215000*LNMMS - 3132/
         25*LNMMS*z3 + 1376/3375*LNMMS^2 + 5192/405*LNMMS^3 )

       + as^3*TF*CF*CA * ( 8149060279/87480000 - 1088/25*B4 + 4896/25*
         z4 - 30157177/144000*z3 - 24855193/540000*LNMMS + 3264/25*
         LNMMS*z3 + 10637419/202500*LNMMS^2 - 4598/3375*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 28990594909/1093500000 + 44/25*B4 - 198/25
         *z4 + 13228409/324000*z3 + 32045293/1944000*LNMMS - 132/25*
         LNMMS*z3 - 609169/405000*LNMMS^2 + 18997/40500*LNMMS^3 )

       + as^3*TF^2*CA * ( 378956401/14580000 - 1711829/25920*z3 - 
         62771153/911250*nf + 15104/405*nf*z3 - 2005991/30375*LNMMS - 
         1986568/30375*LNMMS*nf - 17104/675*LNMMS^2 - 6608/405*LNMMS^3
          - 1888/405*LNMMS^3*nf )

       + as^3*TF^2*CF * ( 97829269/27337500 - 36911/8100*z3 - 175388981/
         13668750*nf - 7744/2025*nf*z3 - 13611529/1215000*LNMMS - 
         235387/151875*LNMMS*nf - 120737/10125*LNMMS^2 - 16/3*LNMMS^2*
         nf + 242/405*LNMMS^3 + 968/2025*LNMMS^3*nf )

       + as^3*TF^3 * ( 64/27*LNMMS^3 );


L AggQMSN6= + as*TF * ( 4/3*LNMMS )

       + as^2*TF*CA * (  - 987821/55566 - 102997/6615*LNMMS - 403/63*
         LNMMS^2 )

       + as^2*TF*CF * (  - 4104778/972405 - 169802/46305*LNMMS + 242/
         2205*LNMMS^2 )

       + as^2*TF^2 * ( 16/9*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 2932448177101/21337344000 + 56816/2205*B4
          - 56376/245*z4 + 881959447753/2844979200*z3 + 35268904589/
         233377200*LNMMS - 37584/245*LNMMS*z3 + 81937/30870*LNMMS^2 + 
         8866/567*LNMMS^3 )

       + as^3*TF*CF*CA * ( 1627691137339/34850995200 - 114512/2205*B4
          + 57256/245*z4 - 86056561883/474163200*z3 - 117610214413/
         2722734000*LNMMS + 114512/735*LNMMS*z3 + 411290609/6482700*
         LNMMS^2 - 9559/15435*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 454437440070079/17153224200000 + 352/441*
         B4 - 176/49*z4 + 3356496697/88905600*z3 + 358157935609/
         20420505000*LNMMS - 352/147*LNMMS*z3 - 11998921/48620250*
         LNMMS^2 + 171578/694575*LNMMS^3 )

       + as^3*TF^2*CA * ( 1243469419937/42007896000 - 20566661/259200*
         z3 - 111139470073/1312746750*nf + 25792/567*nf*z3 - 174564098/
         2083725*LNMMS - 664372/8575*LNMMS*nf - 735776/19845*LNMMS^2 - 
         1612/81*LNMMS^3 - 3224/567*LNMMS^3*nf )

       + as^3*TF^2*CF * ( 1978617516713/490092120000 - 1901167/362880*
         z3 - 227796967007/15315378750*nf - 30976/19845*nf*z3 - 
         863577731/72930375*LNMMS - 269787211/72930375*LNMMS*nf - 
         2889508/231525*LNMMS^2 - 16/3*LNMMS^2*nf + 968/3969*LNMMS^3 + 
         3872/19845*LNMMS^3*nf )

       + as^3*TF^3 * ( 64/27*LNMMS^3 );


L AggQMSN8= + as*TF * ( 4/3*LNMMS )

       + as^2*TF*CA * (  - 2867395/139968 - 623687/34020*LNMMS - 968/
         135*LNMMS^2 )

       + as^2*TF*CF * (  - 500205023/117573120 - 620485/163296*LNMMS + 
         1369/22680*LNMMS^2 )

       + as^2*TF^2 * ( 16/9*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 4188776692491380393/18665908531200000 + 
         108823/3780*B4 - 162587/630*z4 + 7863088535363/19508428800*z3
          + 8511262632161/51438240000*LNMMS - 162587/945*LNMMS*z3 + 
         26781047/7654500*LNMMS^2 + 21296/1215*LNMMS^3 )

       + as^3*TF*CF*CA * (  - 2089533004177321967/130661359718400000 - 
         163882/2835*B4 + 81941/315*z4 - 499283533853/3583180800*z3 - 
         548866893620789/12962436480000*LNMMS + 163882/945*LNMMS*z3 + 
         45541854703/642978000*LNMMS^2 - 557183/1530900*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 11917383414528604501/457314759014400000 + 
         37/81*B4 - 37/18*z4 + 458309280433/12541132800*z3 + 
         3248741915191247/181474110720000*LNMMS - 37/27*LNMMS*z3 + 
         865062701/36006768000*LNMMS^2 + 13529827/85730400*LNMMS^3 )

       + as^3*TF^2*CA * ( 3883895771080277/124439390208000 - 3469893193/
         39813120*z3 - 23056485854323/243045684000*nf + 61952/1215*nf*
         z3 - 12221560021/128595600*LNMMS - 5501261471/64297800*LNMMS*
         nf - 1133974/25515*LNMMS^2 - 27104/1215*LNMMS^3 - 7744/1215*
         LNMMS^3*nf )

       + as^3*TF^2*CF * ( 3532865724979597/816633498240000 - 42621787/
         7464960*z3 - 395692285843733/25519796820000*nf - 21904/25515*
         nf*z3 - 1325449287493/108020304000*LNMMS - 3915366071/
         843908625*LNMMS*nf - 273856669/21432600*LNMMS^2 - 16/3*LNMMS^2
         *nf + 1369/10206*LNMMS^3 + 2738/25515*LNMMS^3*nf )

       + as^3*TF^3 * ( 64/27*LNMMS^3 );


L AggQMSN10= + as*TF * ( 4/3*LNMMS )

       + as^2*TF*CA * (  - 12723828041/566007750 - 34963816/1715175*
         LNMMS - 26891/3465*LNMMS^2 )

       + as^2*TF*CF * (  - 352224542/82355625 - 17368636/4492125*LNMMS
          + 3136/81675*LNMMS^2 )

       + as^2*TF^2 * ( 16/9*LNMMS^2 )

       + as^3*TF*CA^2 * (  - 105229552869098259475317359/
         327337774462347264000000 + 17788828/571725*B4 - 17746492/63525
         *z4 + 259242707343965909/519314374656000*z3 + 
         193143218457985331/1098281438100000*LNMMS - 35492984/190575*
         LNMMS*z3 + 108626305759/27734379750*LNMMS^2 + 53782/2835*
         LNMMS^3 )

       + as^3*TF*CF*CA * (  - 6138958330622298715049533/
         70143808813360128000000 - 35662328/571725*B4 + 17831164/63525*
         z4 - 3279452781966523/37093883904000*z3 - 762970221385702591/
         18121643728650000*LNMMS + 35662328/190575*LNMMS*z3 + 
         1189337074073/15565213125*LNMMS^2 - 9818144/40429125*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 105956036549238525997469/
         4133474447930150400000 + 896/3025*B4 - 4032/3025*z4 + 
         7118833558159/198717235200*z3 + 35025684329866441/
         1941604685212500*LNMMS - 2688/3025*LNMMS*z3 + 1958800268/
         20012416875*LNMMS^2 + 540064/4851495*LNMMS^3 )

       + as^3*TF^2*CA * ( 13867544169060973609/433789788579840000 - 
         67564952537/729907200*z3 - 2714263440442018/26476427525625*nf
          + 1721024/31185*nf*z3 - 526865668451/5094069750*LNMMS - 
         33366946781/363862125*LNMMS*nf - 256841528/5145525*LNMMS^2 - 
         107564/4455*LNMMS^3 - 215128/31185*LNMMS^3*nf )

       + as^3*TF^2*CF * ( 161144240144764104307/35787657557836800000 - 
         72378178663/12043468800*z3 - 68957591997528008/
         4368610541728125*nf - 401408/735075*nf*z3 - 5269607987276/
         420260754375*LNMMS - 2172024059372/420260754375*LNMMS*nf - 
         1569810184/121287375*LNMMS^2 - 16/3*LNMMS^2*nf + 12544/147015*
         LNMMS^3 + 50176/735075*LNMMS^3*nf )

       + as^3*TF^3 * ( 64/27*LNMMS^3 );


***********************************************
*
* The Term AgqQ, N=2,4,6,8,10,12,14
*
***********************************************


L AgqQN2= + as^2*TF*CF * ( 236/27 + 208/27*LNM + 32/9*LNM^2 )

       + as^3*TF*CF*CA * ( 101114/2187 - 128/9*B4 + 128*z4 - 8296/81*z3
          - 3860/81*LNM + 256/3*LNM*z3 + 968/81*LNM^2 - 880/81*LNM^3 )

       + as^3*TF*CF^2 * (  - 570878/2187 + 256/9*B4 - 128*z4 + 17168/81
         *z3 - 2116/81*LNM - 256/3*LNM*z3 + 352/81*LNM^2 + 128/81*LNM^3
          )

       + as^3*TF^2*CF * (  - 26056/729 + 1792/27*z3 + 44272/729*nf - 
         1024/27*nf*z3 + 3968/81*LNM + 5104/81*LNM*nf + 416/27*LNM^2 + 
         256/27*LNM^3 + 128/27*LNM^3*nf );


L AgqQN4= + as^2*TF*CF * ( 27223/13500 + 626/675*LNM + 44/45*LNM^2 )

       + as^3*TF*CF*CA * ( 8701063/109350000 - 176/45*B4 + 176/5*z4 - 
         36626/2025*z3 - 16480613/1215000*LNM + 352/15*LNM*z3 + 64498/
         10125*LNM^2 - 4664/2025*LNM^3 )

       + as^3*TF*CF^2 * (  - 5551165447/91125000 + 352/45*B4 - 176/5*z4
          + 668464/10125*z3 - 7471859/486000*LNM - 352/15*LNM*z3 + 484/
         375*LNM^2 - 7304/10125*LNM^3 )

       + as^3*TF^2*CF * (  - 19786397/1822500 + 2464/135*z3 + 13345603/
         911250*nf - 1408/135*nf*z3 + 5456/405*LNM + 191131/10125*LNM*
         nf + 1252/675*LNM^2 + 352/135*LNM^3 + 176/135*LNM^3*nf );


L AgqQN6= + as^2*TF*CF * ( 3850141/3472875 + 4408/33075*LNM + 176/315*
         LNM^2 )

       + as^3*TF*CF*CA * (  - 62425021909/40841010000 - 704/315*B4 + 
         704/35*z4 - 4432/405*z3 - 489342869/58344300*LNM + 1408/105*
         LNM*z3 + 171503/46305*LNM^2 - 22924/19845*LNM^3 )

       + as^3*TF*CF^2 * (  - 178610955749791/6432459075000 + 1408/315*
         B4 - 704/35*z4 + 27927712/694575*z3 - 103867801/9724050*LNM - 
         1408/105*LNM*z3 + 6794546/3472875*LNM^2 - 415448/694575*LNM^3
          )

       + as^3*TF^2*CF * (  - 2401752977/364651875 + 1408/135*z3 + 
         2772678046/364651875*nf - 5632/945*nf*z3 + 21824/2835*LNM + 
         4229804/385875*LNM*nf + 8816/33075*LNM^2 + 1408/945*LNM^3 + 
         704/945*LNM^3*nf );


L AgqQN8= + as^2*TF*CF * ( 470138827/600112800 - 12613/119070*LNM + 74/
         189*LNM^2 )

       + as^3*TF*CF*CA * (  - 246132947410463/102079187280000 - 296/189
         *B4 + 296/21*z4 - 1430708/178605*z3 - 657112653959/
         108020304000*LNM + 592/63*LNM*z3 + 51773333/21432600*LNM^2 - 
         18722/25515*LNM^3 )

       + as^3*TF*CF^2 * (  - 24736085396617937/1633266996480000 + 592/
         189*B4 - 296/21*z4 + 31610029/1071630*z3 - 13132925360657/
         1512284256000*LNM - 592/63*LNM*z3 + 659405879/300056400*LNM^2
          - 2143373/4286520*LNM^3 )

       + as^3*TF^2*CF * (  - 5453844838367/1134213192000 + 592/81*z3 + 
         2802818233633/567106596000*nf - 2368/567*nf*z3 + 9176/1701*LNM
          + 1148507573/150028200*LNM*nf - 12613/59535*LNM^2 + 592/567*
         LNM^3 + 296/567*LNM^3*nf );


L AgqQN10= + as^2*TF*CF * ( 225833374/363862125 - 148736/735075*LNM + 
         448/1485*LNM^2 )

       + as^3*TF*CF*CA * (  - 626278233203405887/217459724743800000 - 
         1792/1485*B4 + 1792/165*z4 - 142352/22275*z3 - 3341036619913/
         713169765000*LNM + 3584/495*LNM*z3 + 67982333/40429125*LNM^2
          - 382864/735075*LNM^3 )

       + as^3*TF*CF^2 * (  - 281367595440796559021/32292769124454300000
          + 3584/1485*B4 - 1792/165*z4 + 105742528/4492125*z3 - 
         111937694597318/14709126403125*LNM - 3584/495*LNM*z3 + 
         1153510642/509406975*LNM^2 - 5815504/13476375*LNM^3 )

       + as^3*TF^2*CF * (  - 2888252003887/756469357875 + 25088/4455*z3
          + 2709687921826/756469357875*nf - 14336/4455*nf*z3 + 55552/
         13365*LNM + 2121472904/363862125*LNM*nf - 297472/735075*LNM^2
          + 3584/4455*LNM^3 + 1792/4455*LNM^3*nf );


L AgqQN12= + as^2*TF*CF * ( 21882142072183/41782239298800 - 14257247/
         57972915*LNM + 316/1287*LNM^2 )

       + as^3*TF*CF*CA * (  - 35718339387189056610049/
         11382825701808969408000 - 1264/1287*B4 + 1264/143*z4 - 
         931296046/173918745*z3 - 509386092205384477/136878615942868800
         *LNM + 2528/429*LNM*z3 + 2310574990133/1899192695400*LNM^2 - 
         566983/1437345*LNM^3 )

       + as^3*TF*CF^2 * (  - 259926583103642883007585571/
         52901682449157185323680000 + 2528/1287*B4 - 1264/143*z4 + 
         8911218692/452188737*z3 - 26114067590604513587/
         3764161938428892000*LNM - 2528/429*LNM*z3 + 11792094708577/
         5222779912350*LNM^2 - 862317311/2260943685*LNM^3 )

       + as^3*TF^2*CF * (  - 7181187026998626377/2258497163057335200 + 
         17696/3861*z3 + 3129035482141527223/1129248581528667600*nf - 
         10112/3861*nf*z3 + 39184/11583*LNM + 48790190859017/
         10445559824700*LNM*nf - 28514494/57972915*LNM^2 + 2528/3861*
         LNM^3 + 1264/3861*LNM^3*nf );


L AgqQN14= + as^2*TF*CF * ( 87253448939/189919269540 - 49056244/
         184459275*LNM + 848/4095*LNM^2 )

       + as^3*TF*CF*CA * (  - 467064697091184295348477/
         142285321272612117600000 - 3392/4095*B4 + 3392/455*z4 - 
         512536588/110675565*z3 - 396337689069949117/131614053791220000
         *LNM + 6784/1365*LNM*z3 + 2302391011957/2556605551500*LNM^2 - 
         13270034/42567525*LNM^3 )

       + as^3*TF*CF^2 * (  - 556976616525445440263932453/
         226589374126634797278000000 + 6784/4095*B4 - 3392/455*z4 + 
         329579856472/19368223875*z3 - 271223799609385426103/
         41919076132503570000*LNM - 6784/1365*LNM*z3 + 36871373108993/
         16617936084750*LNM^2 - 6643185572/19368223875*LNM^3 )

       + as^3*TF^2*CF * (  - 981067177361578943/359306366850030600 + 
         6784/1755*z3 + 402329766902796097/179653183425015300*nf - 
         27136/12285*nf*z3 + 105152/36855*LNM + 183678460309/
         47479817385*LNM*nf - 98112488/184459275*LNM^2 + 6784/12285*
         LNM^3 + 3392/12285*LNM^3*nf );


L AgqQMSN2= + as^2*TF*CF * ( 236/27 + 208/27*LNMMS + 32/9*LNMMS^2 )

       + as^3*TF*CF*CA * ( 101114/2187 - 128/9*B4 + 128*z4 - 8296/81*z3
          - 3860/81*LNMMS + 256/3*LNMMS*z3 + 968/81*LNMMS^2 - 880/81*
         LNMMS^3 )

       + as^3*TF*CF^2 * (  - 436094/2187 + 256/9*B4 - 128*z4 + 17168/81
         *z3 - 1252/81*LNMMS - 256/3*LNMMS*z3 - 3104/81*LNMMS^2 + 128/
         81*LNMMS^3 )

       + as^3*TF^2*CF * (  - 26056/729 + 1792/27*z3 + 44272/729*nf - 
         1024/27*nf*z3 + 3968/81*LNMMS + 5104/81*LNMMS*nf + 416/27*
         LNMMS^2 + 256/27*LNMMS^3 + 128/27*LNMMS^3*nf );


L AgqQMSN4= + as^2*TF*CF * ( 27223/13500 + 626/675*LNMMS + 44/45*
         LNMMS^2 )

       + as^3*TF*CF*CA * ( 8701063/109350000 - 176/45*B4 + 176/5*z4 - 
         36626/2025*z3 - 16480613/1215000*LNMMS + 352/15*LNMMS*z3 + 
         64498/10125*LNMMS^2 - 4664/2025*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 4875085447/91125000 + 352/45*B4 - 176/5*z4
          + 668464/10125*z3 - 2572979/486000*LNMMS - 352/15*LNMMS*z3 - 
         3916/375*LNMMS^2 - 7304/10125*LNMMS^3 )

       + as^3*TF^2*CF * (  - 19786397/1822500 + 2464/135*z3 + 13345603/
         911250*nf - 1408/135*nf*z3 + 5456/405*LNMMS + 191131/10125*
         LNMMS*nf + 1252/675*LNMMS^2 + 352/135*LNMMS^3 + 176/135*
         LNMMS^3*nf );


L AgqQMSN6= + as^2*TF*CF * ( 3850141/3472875 + 4408/33075*LNMMS + 176/
         315*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 62425021909/40841010000 - 704/315*B4 + 
         704/35*z4 - 4432/405*z3 - 489342869/58344300*LNMMS + 1408/105*
         LNMMS*z3 + 171503/46305*LNMMS^2 - 22924/19845*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 171752777765791/6432459075000 + 1408/315*
         B4 - 704/35*z4 + 27927712/694575*z3 - 24713593/9724050*LNMMS
          - 1408/105*LNMMS*z3 - 16490254/3472875*LNMMS^2 - 415448/
         694575*LNMMS^3 )

       + as^3*TF^2*CF * (  - 2401752977/364651875 + 1408/135*z3 + 
         2772678046/364651875*nf - 5632/945*nf*z3 + 21824/2835*LNMMS + 
         4229804/385875*LNMMS*nf + 8816/33075*LNMMS^2 + 1408/945*
         LNMMS^3 + 704/945*LNMMS^3*nf );


L AgqQMSN8= + as^2*TF*CF * ( 470138827/600112800 - 12613/119070*LNMMS
          + 74/189*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 246132947410463/102079187280000 - 296/189
         *B4 + 296/21*z4 - 1430708/178605*z3 - 657112653959/
         108020304000*LNMMS + 592/63*LNMMS*z3 + 51773333/21432600*
         LNMMS^2 - 18722/25515*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 26120171841673937/1633266996480000 + 592/
         189*B4 - 296/21*z4 + 31610029/1071630*z3 - 2697973482257/
         1512284256000*LNMMS - 592/63*LNMMS*z3 - 750382921/300056400*
         LNMMS^2 - 2143373/4286520*LNMMS^3 )

       + as^3*TF^2*CF * (  - 5453844838367/1134213192000 + 592/81*z3 + 
         2802818233633/567106596000*nf - 2368/567*nf*z3 + 9176/1701*
         LNMMS + 1148507573/150028200*LNMMS*nf - 12613/59535*LNMMS^2 + 
         592/567*LNMMS^3 + 296/567*LNMMS^3*nf );


L AgqQMSN10= + as^2*TF*CF * ( 225833374/363862125 - 148736/735075*LNMMS
          + 448/1485*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 626278233203405887/217459724743800000 - 
         1792/1485*B4 + 1792/165*z4 - 142352/22275*z3 - 3341036619913/
         713169765000*LNMMS + 3584/495*LNMMS*z3 + 67982333/40429125*
         LNMMS^2 - 382864/735075*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 333640871593513871021/32292769124454300000
          + 3584/1485*B4 - 1792/165*z4 + 105742528/4492125*z3 - 
         23080103621318/14709126403125*LNMMS - 3584/495*LNMMS*z3 - 
         690645518/509406975*LNMMS^2 - 5815504/13476375*LNMMS^3 )

       + as^3*TF^2*CF * (  - 2888252003887/756469357875 + 25088/4455*z3
          + 2709687921826/756469357875*nf - 14336/4455*nf*z3 + 55552/
         13365*LNMMS + 2121472904/363862125*LNMMS*nf - 297472/735075*
         LNMMS^2 + 3584/4455*LNMMS^3 + 1792/4455*LNMMS^3*nf );


L AgqQMSN12= + as^2*TF*CF * ( 21882142072183/41782239298800 - 14257247/
         57972915*LNMMS + 316/1287*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 35718339387189056610049/
         11382825701808969408000 - 1264/1287*B4 + 1264/143*z4 - 
         931296046/173918745*z3 - 509386092205384477/136878615942868800
         *LNMMS + 2528/429*LNMMS*z3 + 2310574990133/1899192695400*
         LNMMS^2 - 566983/1437345*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 364007235717809196084577571/
         52901682449157185323680000 + 2528/1287*B4 - 1264/143*z4 + 
         8911218692/452188737*z3 - 5772187845888383987/
         3764161938428892000*LNMMS - 2528/429*LNMMS*z3 - 3596235849023/
         5222779912350*LNMMS^2 - 862317311/2260943685*LNMMS^3 )

       + as^3*TF^2*CF * (  - 7181187026998626377/2258497163057335200 + 
         17696/3861*z3 + 3129035482141527223/1129248581528667600*nf - 
         10112/3861*nf*z3 + 39184/11583*LNMMS + 48790190859017/
         10445559824700*LNMMS*nf - 28514494/57972915*LNMMS^2 + 2528/
         3861*LNMMS^3 + 1264/3861*LNMMS^3*nf );


L AgqQMSN14= + as^2*TF*CF * ( 87253448939/189919269540 - 49056244/
         184459275*LNMMS + 848/4095*LNMMS^2 )

       + as^3*TF*CF*CA * (  - 467064697091184295348477/
         142285321272612117600000 - 3392/4095*B4 + 3392/455*z4 - 
         512536588/110675565*z3 - 396337689069949117/131614053791220000
         *LNMMS + 6784/1365*LNMMS*z3 + 2302391011957/2556605551500*
         LNMMS^2 - 13270034/42567525*LNMMS^3 )

       + as^3*TF*CF^2 * (  - 1039061288059082705797372453/
         226589374126634797278000000 + 6784/4095*B4 - 3392/455*z4 + 
         329579856472/19368223875*z3 - 65443635957279182903/
         41919076132503570000*LNMMS - 6784/1365*LNMMS*z3 - 
         4423893703807/16617936084750*LNMMS^2 - 6643185572/19368223875*
         LNMMS^3 )

       + as^3*TF^2*CF * (  - 981067177361578943/359306366850030600 + 
         6784/1755*z3 + 402329766902796097/179653183425015300*nf - 
         27136/12285*nf*z3 + 105152/36855*LNMMS + 183678460309/
         47479817385*LNMMS*nf - 98112488/184459275*LNMMS^2 + 6784/12285
         *LNMMS^3 + 3392/12285*LNMMS^3*nf );




==> MaijQ3.h <==
***********************************************
*
*  I. Bierenbaum, J. Bluemlein and S. Klein
*
* "Mellin Moments of the O(alpha_s^3) Heavy Flavor
*  Contributions to Unpolarized Deep--Inelastic Scattering
*  at Q^2 >> m^2 and Anomalous Dimensions"
*
* arXiv:0904.3563         [DESY 09-057]
*
* Condition of use: Citation of  the above paper.
*
***********************************************
*
* Mellin moments of the constant terms in ep, aij3, of the
* unrenormalized 3--Loop massive operator matrix elements
* (cf. Eqs. 8.37 -- 8.85 )
* 
* Notation:
* 
*  - z2,z3,z4:  zeta--values
*  - B4      :  cf. Eq. 4.10
*  - TF,CF,CA:  Color factors
*  - nf      :  number of light flavors
*  
*  - aij3Nx refers to the N-th moment of aij3
*  
***********************************************
S nf,TF,CF,CA;
S z2,z3,z4,B4;
***********************************************
*
* The Terms aQg3 and aqgQ3, N=2,4,6,8,10 
*
***********************************************


L aQg3N2=170227/4374*TF*CA^2 - 88/9*TF*CA^2*B4 + 72*TF*CA^2*z4 - 3007/
      36*TF*CA^2*z2 - 154643/729*TF*CF*CA + 208/9*TF*CF*CA*B4 - 104*TF*
      CF*CA*z4 + 5708/27*TF*CF*CA*z2 - 15574/243*TF*CF^2 - 64/9*TF*CF^2
      *B4 + 32*TF*CF^2*z4 - 1309/81*TF*CF^2*z2 - 20542/2187*TF^2*CA + 
      3497/162*TF^2*CA*z2 + 11696/729*TF^2*CF + 2873/81*TF^2*CF*z2 - 64/
      27*TF^3*z2 - 6706/2187*nf*TF^2*CA - 866/81*nf*TF^2*CA*z2 + 158/
      243*nf*TF^2*CF + 1256/81*nf*TF^2*CF*z2;


L aQg3N4= - 425013969083/2916000000*TF*CA^2 - 559/50*TF*CA^2*B4 + 2124/
      25*TF*CA^2*z4 - 2186362153/25920000*TF*CA^2*z2 - 95898493099/
      874800000*TF*CF*CA + 646/25*TF*CF*CA*B4 - 2907/25*TF*CF*CA*z4 + 
      458331473/2592000*TF*CF*CA*z2 - 87901205453/699840000*TF*CF^2 - 
      174/25*TF*CF^2*B4 + 783/25*TF*CF^2*z4 + 32941841/360000*TF*CF^2*
      z2 + 960227179/29160000*TF^2*CA + 58433741/1296000*TF^2*CA*z2 - 
      1337115617/874800000*TF^2*CF + 6042509/540000*TF^2*CF*z2 - 176/
      135*TF^3*z2 + 947836283/72900000*nf*TF^2*CA - 397547/40500*nf*
      TF^2*CA*z2 + 8164734347/4374000000*nf*TF^2*CF + 2301073/270000*nf
      *TF^2*CF*z2;


L aQg3N6= - 48989733311629681/263473523712000*TF*CA^2 - 2938/315*TF*
      CA^2*B4 + 17466/245*TF*CA^2*z4 - 7383261444379/79659417600*TF*
      CA^2*z2 + 712876107019/55319040000*TF*CF*CA + 47332/2205*TF*CF*CA
      *B4 - 23666/245*TF*CF*CA*z4 + 830958062681/5689958400*TF*CF*CA*z2
       - 38739867811364113/137225793600000*TF*CF^2 - 2480/441*TF*CF^2*
      B4 + 1240/49*TF*CF^2*z4 + 5473149876631/24893568000*TF*CF^2*z2 + 
      706058069789557/18819537408000*TF^2*CA + 228899205607/5689958400*
      TF^2*CA*z2 - 447496496568703/54890317440000*TF^2*CF + 27418549261/
      9957427200*TF^2*CF*z2 - 176/189*TF^3*z2 + 12648331693/735138180*
      nf*TF^2*CA - 845557/111132*nf*TF^2*CA*z2 - 8963002169173/
      1715322420000*nf*TF^2*CF + 121484603/19448100*nf*TF^2*CF*z2;


L aQg3N8= - 358497428780844484961/2389236291993600000*TF*CA^2 - 899327/
      113400*TF*CA^2*B4 + 64021/1050*TF*CA^2*z4 - 79571793384712933/
      561842749440000*TF*CA^2*z2 + 941315502886297276939/
      8362327021977600000*TF*CF*CA + 515201/28350*TF*CF*CA*B4 - 515201/
      6300*TF*CF*CA*z4 + 31962276837793489/280921374720000*TF*CF*CA*z2
       - 23928053971795796451443/36585180721152000000*TF*CF^2 - 749/162
      *TF*CF^2*B4 + 749/36*TF*CF^2*z4 + 4712981013975449/9103933440000*
      TF*CF^2*z2 + 156313300657148129/4147979673600000*TF^2*CA + 
      66772667449/1857945600*TF^2*CA*z2 - 986505627362913047/
      87107573145600000*TF^2*CF - 2622748359739/1755758592000*TF^2*CF*
      z2 - 296/405*TF^3*z2 + 24718362393463/1322697600000*nf*TF^2*CA - 
      664399/108000*nf*TF^2*CA*z2 - 291376419801571603/
      32665339929600000*nf*TF^2*CF + 16980530381/3429216000*nf*TF^2*CF*
      z2;


L aQg3N10=6830363463566924692253659/685850575063965696000000*TF*CA^2 - 
      563692/81675*TF*CA^2*B4 + 483988/9075*TF*CA^2*z4 - 
      32459057174801574881/114249162424320000*TF*CA^2*z2 + 
      872201479486471797889957487/2992802509370032128000000*TF*CF*CA + 
      1286792/81675*TF*CF*CA*B4 - 643396/9075*TF*CF*CA*z4 + 
      2282695565373227/4748017139712000*TF*CF*CA*z2 - 
      247930147349635960148869654541/148143724213816590336000000*TF*
      CF^2 - 11808/3025*TF*CF^2*B4 + 53136/3025*TF*CF^2*z4 + 
      11137306438667651723293/8225939694551040000*TF*CF^2*z2 + 
      23231189758106199645229/633397356480430080000*TF^2*CA + 
      17207449031674477/527557459968000*TF^2*CA*z2 - 
      18319931182630444611912149/1410892611560158003200000*TF^2*CF - 
      1535792295691937287/391711414026240000*TF^2*CF*z2 - 896/1485*TF^3
      *z2 + 297277185134077151/15532837481700000*nf*TF^2*CA - 323191357/
      62889750*nf*TF^2*CA*z2 - 1178560772273339822317/
      107642563748181000000*nf*TF^2*CF + 382031507903/93391278750*nf*
      TF^2*CF*z2;


L aqgQ3N2=83204/2187*nf*TF^2*CA - 326/81*nf*TF^2*CA*z2 - 5000/243*nf*
      TF^2*CF + 788/81*nf*TF^2*CF*z2;


L aqgQ3N4=835586311/14580000*nf*TF^2*CA - 147743/40500*nf*TF^2*CA*z2 - 
      21270478523/874800000*nf*TF^2*CF + 1269007/270000*nf*TF^2*CF*z2;


L aqgQ3N6=277835781053/5881105440*nf*TF^2*CA - 1975517/555660*nf*TF^2*
      CA*z2 - 36123762156197/1715322420000*nf*TF^2*CF + 83515829/
      19448100*nf*TF^2*CF*z2;


L aqgQ3N8=157327027056457/3968092800000*nf*TF^2*CA - 69142327/20412000*
      nf*TF^2*CA*z2 - 201046808090490443/10888446643200000*nf*TF^2*CF
       + 13687112251/3429216000*nf*TF^2*CF*z2;


L aqgQ3N10=6542127929072987/191763425700000*nf*TF^2*CA - 1209892841/
      377338500*nf*TF^2*CA*z2 - 353813854966442889041/
      21528512749636200000*nf*TF^2*CF + 347723099657/93391278750*nf*
      TF^2*CF*z2;


***********************************************
*
* The Terms aQqPS3,  N=2,4,6,8,10,12 
*       and aqqQPS3, N=2,4,6,8,10,14 
*
***********************************************


L aQqPS3N2=117290/2187*TF*CF*CA + 64/9*TF*CF*CA*B4 - 64*TF*CF*CA*z4 + 
      4592/81*TF*CF*CA*z2 + 42458/243*TF*CF^2 - 128/9*TF*CF^2*B4 + 64*
      TF*CF^2*z4 - 7552/81*TF*CF^2*z2 - 36880/2187*TF^2*CF - 4832/81*
      TF^2*CF*z2 - 76408/2187*nf*TF^2*CF + 784/81*nf*TF^2*CF*z2;


L aQqPS3N4=23115644813/1458000000*TF*CF*CA + 242/225*TF*CF*CA*B4 - 242/
      25*TF*CF*CA*z4 + 2387981/270000*TF*CF*CA*z2 - 181635821459/
      8748000000*TF*CF^2 - 484/225*TF*CF^2*B4 + 242/25*TF*CF^2*z4 + 
      9232079/540000*TF*CF^2*z2 - 2879939/5467500*TF^2*CF - 16606/2025*
      TF^2*CF*z2 - 474827503/109350000*nf*TF^2*CF + 33029/20250*nf*TF^2
      *CF*z2;


L aQqPS3N6=111932846538053/10291934520000*TF*CF*CA + 968/2205*TF*CF*CA*
      B4 - 968/245*TF*CF*CA*z4 + 19918013/9724050*TF*CF*CA*z2 - 
      238736626635539/5145967260000*TF*CF^2 - 1936/2205*TF*CF^2*B4 + 
      968/245*TF*CF^2*z4 + 877465384/24310125*TF*CF^2*z2 + 146092097/
      1093955625*TF^2*CF - 15112/4725*TF^2*CF*z2 - 82616977/45378900*nf
      *TF^2*CF + 16946/25725*nf*TF^2*CF*z2;


L aQqPS3N8=314805694173451777/32665339929600000*TF*CF*CA + 1369/5670*TF
      *CF*CA*B4 - 1369/630*TF*CF*CA*z4 - 791861831/857304000*TF*CF*CA*
      z2 - 25652839216168097959/457314759014400000*TF*CF^2 - 1369/2835*
      TF*CF^2*B4 + 1369/630*TF*CF^2*z4 + 78662035183/1778112000*TF*CF^2
      *z2 + 48402207241/272211166080*TF^2*CF - 1220479/714420*TF^2*CF*
      z2 - 16194572439593/15122842560000*nf*TF^2*CF + 1674233/4762800*
      nf*TF^2*CF*z2;


L aQqPS3N10=989015303211567766373/107642563748181000000*TF*CF*CA + 
      12544/81675*TF*CF*CA*B4 - 12544/9075*TF*CF*CA*z4 - 553299024067/
      213465780000*TF*CF*CA*z2 - 4936013830140976263563/
      80731922811135750000*TF*CF^2 - 25088/81675*TF*CF^2*B4 + 12544/
      9075*TF*CF^2*z4 + 3122995569301/64039734000*TF*CF^2*z2 + 
      430570223624411/2780024890190625*TF^2*CF - 11723168/11026125*TF^2
      *CF*z2 - 454721266324013/624087220246875*nf*TF^2*CF + 5247904/
      24257475*nf*TF^2*CF*z2;


L aQqPS3N12=968307050156826905398206547/107727062441920086477312000*TF*
      CF*CA + 12482/117117*TF*CF*CA*B4 - 12482/13013*TF*CF*CA*z4 - 
      80675029278342557/22121796516019200*TF*CF*CA*z2 - 
      190211298439834685159055148289/2962494217152802378126080000*TF*
      CF^2 - 24964/117117*TF*CF^2*B4 + 12482/13013*TF*CF^2*z4 + 
      6281814916934431079/121669880838105600*TF*CF^2*z2 + 
      1727596215111011341/13550982978344011200*TF^2*CF - 252148447/
      347837490*TF^2*CF*z2 - 6621557709293056160177/
      12331394510293050192000*nf*TF^2*CF + 9204190867/63306423180*nf*
      TF^2*CF*z2;


L aqqQPS3N2= - 100096/2187*nf*TF^2*CF + 640/81*nf*TF^2*CF*z2;


L aqqQPS3N4= - 118992563/21870000*nf*TF^2*CF + 29141/20250*nf*TF^2*CF*
      z2;


L aqqQPS3N6= - 17732294117/10210252500*nf*TF^2*CF + 51614/77175*nf*TF^2
      *CF*z2;


L aqqQPS3N8= - 20110404913057/27221116608000*nf*TF^2*CF + 5771711/
      14288400*nf*TF^2*CF*z2;


L aqqQPS3N10= - 308802524517334/873722108345625*nf*TF^2*CF + 33468656/
      121287375*nf*TF^2*CF*z2;


L aqqQPS3N12= - 6724380801633998071/38535607844665781850*nf*TF^2*CF + 
      3207608914/15826605795*nf*TF^2*CF*z2;


L aqqQPS3N14= - 616164615443256347333/7545433703850642600000*nf*TF^2*CF
       + 864435601/5533778250*nf*TF^2*CF*z2;


***********************************************
*
* The Term aqqQNS3, N=1,3,4,...,14 (even and odd )
*
***********************************************


L aqqQNS3N1=0;

L aqqQNS3N2=8744/2187*TF*CF*CA + 64/9*TF*CF*CA*B4 - 64*TF*CF*CA*z4 + 
      4744/81*TF*CF*CA*z2 + 359456/2187*TF*CF^2 - 128/9*TF*CF^2*B4 + 64
      *TF*CF^2*z4 - 5248/81*TF*CF^2*z2 - 28736/2187*TF^2*CF - 2560/81*
      TF^2*CF*z2 - 100096/2187*nf*TF^2*CF + 640/81*nf*TF^2*CF*z2;


L aqqQNS3N3=522443/34992*TF*CF*CA + 100/9*TF*CF*CA*B4 - 100*TF*CF*CA*z4
       + 7906/81*TF*CF*CA*z2 + 35091701/139968*TF*CF^2 - 200/9*TF*CF^2*
      B4 + 100*TF*CF^2*z4 - 65645/648*TF*CF^2*z2 - 188747/8748*TF^2*CF
       - 4030/81*TF^2*CF*z2 - 1271507/17496*nf*TF^2*CF + 985/81*nf*TF^2
      *CF*z2;


L aqqQNS3N4=419369407/21870000*TF*CF*CA + 628/45*TF*CF*CA*B4 - 628/5*TF
      *CF*CA*z4 + 10526/81*TF*CF*CA*z2 + 137067007129/437400000*TF*CF^2
       - 1256/45*TF*CF^2*B4 + 628/5*TF*CF^2*z4 - 10280857/81000*TF*CF^2
      *z2 - 151928299/5467500*TF^2*CF - 127022/2025*TF^2*CF*z2 - 
      1006358899/10935000*nf*TF^2*CF + 30689/2025*nf*TF^2*CF*z2;


L aqqQNS3N5=816716669/43740000*TF*CF*CA + 728/45*TF*CF*CA*B4 - 728/5*TF
      *CF*CA*z4 + 71617/450*TF*CF*CA*z2 + 13213297537/36450000*TF*CF^2
       - 1456/45*TF*CF^2*B4 + 728/5*TF*CF^2*z4 - 991261/6750*TF*CF^2*z2
       - 9943403/303750*TF^2*CF - 49204/675*TF^2*CF*z2 - 195474809/
      1822500*nf*TF^2*CF + 11798/675*nf*TF^2*CF*z2;


L aqqQNS3N6=1541550898907/105019740000*TF*CF*CA + 5672/315*TF*CF*CA*B4
       - 5672/35*TF*CF*CA*z4 + 12339931/66150*TF*CF*CA*z2 + 
      186569400917/463050000*TF*CF^2 - 11344/315*TF*CF^2*B4 + 5672/35*
      TF*CF^2*z4 - 377825347/2315250*TF*CF^2*z2 - 26884517771/729303750
      *TF^2*CF - 298708/3675*TF^2*CF*z2 - 524427335513/4375822500*nf*
      TF^2*CF + 641014/33075*nf*TF^2*CF*z2;


L aqqQNS3N7=5307760084631/672126336000*TF*CF*CA + 2054/105*TF*CF*CA*B4
       - 6162/35*TF*CF*CA*z4 + 675699611/3175200*TF*CF*CA*z2 + 
      4900454072126579/11202105600000*TF*CF^2 - 4108/105*TF*CF^2*B4 + 
      6162/35*TF*CF^2*z4 - 13117559149/74088000*TF*CF^2*z2 - 
      8488157192423/210039480000*TF^2*CF - 17548607/198450*TF^2*CF*z2
       - 54861581223623/420078960000*nf*TF^2*CF + 8331793/396900*nf*
      TF^2*CF*z2;


L aqqQNS3N8= - 37259291367883/38887309440000*TF*CF*CA + 19766/945*TF*CF
      *CA*B4 - 19766/105*TF*CF*CA*z4 + 6809813267/28576800*TF*CF*CA*z2
       + 3817101976847353531/8166334982400000*TF*CF^2 - 39532/945*TF*
      CF^2*B4 + 19766/105*TF*CF^2*z4 - 1134825047549/6001128000*TF*CF^2
      *z2 - 740566685766263/17013197880000*TF^2*CF - 169069463/1786050*
      TF^2*CF*z2 - 4763338626853463/34026395760000*nf*TF^2*CF + 
      79982137/3572100*nf*TF^2*CF*z2;


L aqqQNS3N9= - 3952556872585211/340263957600000*TF*CF*CA + 4180/189*TF*
      CF*CA*B4 - 4180/21*TF*CF*CA*z4 + 18807065117/71442000*TF*CF*CA*z2
       + 1008729211999128667/2041583745600000*TF*CF^2 - 8360/189*TF*
      CF^2*B4 + 4180/21*TF*CF^2*z4 - 299697056849/1500282000*TF*CF^2*z2
       - 393938732805271/8506598940000*TF^2*CF - 89471947/893025*TF^2*
      CF*z2 - 2523586499054071/17013197880000*nf*TF^2*CF + 42198053/
      1786050*nf*TF^2*CF*z2;


L aqqQNS3N10= - 10710275715721975271/452891327565600000*TF*CF*CA + 
      48220/2079*TF*CF*CA*B4 - 48220/231*TF*CF*CA*z4 + 355414733491/
      1234926000*TF*CF*CA*z2 + 170291990048723954490137/
      328799103812625600000*TF*CF^2 - 96440/2079*TF*CF^2*B4 + 48220/231
      *TF*CF^2*z4 - 417984083035219/1996875342000*TF*CF^2*z2 - 
      6080478350275977191/124545115080540000*TF^2*CF - 11363051507/
      108056025*TF^2*CF*z2 - 38817494524177585991/249090230161080000*nf
      *TF^2*CF + 5345178493/216112050*nf*TF^2*CF*z2;


L aqqQNS3N11= - 22309979286641292041/603855103420800000*TF*CF*CA + 
      251264/10395*TF*CF*CA*B4 - 251264/1155*TF*CF*CA*z4 + 13624068613/
      43659000*TF*CF*CA*z2 + 177435748292579058982241/
      328799103812625600000*TF*CF^2 - 502528/10395*TF*CF^2*B4 + 251264/
      1155*TF*CF^2*z4 - 108822427187707/499218835500*TF*CF^2*z2 - 
      6365809346912279423/124545115080540000*TF^2*CF - 2370152269/
      21611205*TF^2*CF*z2 - 40517373495580091423/249090230161080000*nf*
      TF^2*CF + 1112366771/43222410*nf*TF^2*CF*z2;


L aqqQNS3N12= - 126207343604156227942043/2463815086971638400000*TF*CF*
      CA + 3387392/135135*TF*CF*CA*B4 - 3387392/15015*TF*CF*CA*z4 + 
      9092327808149/27054027000*TF*CF*CA*z2 + 
      68296027149155250557867961293/122080805651901196900800000*TF*CF^2
       - 6774784/135135*TF*CF^2*B4 + 3387392/15015*TF*CF^2*z4 - 
      247777573903747039/1096783781593500*TF*CF^2*z2 - 
      189306988923316881320303/3557133031815302940000*TF^2*CF - 
      415658043061/3652293645*TF^2*CF*z2 - 1201733391177720469772303/
      7114266063630605880000*nf*TF^2*CF + 194682247499/7304587290*nf*
      TF^2*CF*z2;


L aqqQNS3N13= - 12032123246389873565503373/181090408892415422400000*TF*
      CF*CA + 3498932/135135*TF*CF*CA*B4 - 3498932/15015*TF*CF*CA*z4 + 
      3680743730940317/10226422206000*TF*CF*CA*z2 + 
      10076195142551036234891679659/17440115093128742414400000*TF*CF^2
       - 6997864/135135*TF*CF^2*B4 + 3498932/15015*TF*CF^2*z4 - 
      1023160455068814241/4387135126374000*TF*CF^2*z2 - 
      196243066652040382535303/3557133031815302940000*TF^2*CF - 
      429593486011/3652293645*TF^2*CF*z2 - 1242840812874342588467303/
      7114266063630605880000*nf*TF^2*CF + 200844081749/7304587290*nf*
      TF^2*CF*z2;


L aqqQNS3N14= - 994774587614536873023863/12072693926161028160000*TF*CF*
      CA + 720484/27027*TF*CF*CA*B4 - 720484/3003*TF*CF*CA*z4 + 
      435903743663909/1136269134000*TF*CF*CA*z2 + 
      72598193631729215117875463981/122080805651901196900800000*TF*CF^2
       - 1440968/27027*TF*CF^2*B4 + 720484/3003*TF*CF^2*z4 - 
      1052881122099688753/4387135126374000*TF*CF^2*z2 - 
      40540032063650894708251/711426606363060588000*TF^2*CF - 
      2212652427047/18261468225*TF^2*CF*z2 - 256205552272074402170491/
      1422853212726121176000*nf*TF^2*CF + 1032767750953/36522936450*nf*
      TF^2*CF*z2;


***********************************************
*
* The Term aggQ3, N=2,4,6,8,10
*
***********************************************


L aggQ3N2= - 170227/4374*TF*CA^2 + 88/9*TF*CA^2*B4 - 72*TF*CA^2*z4 + 
      3007/36*TF*CA^2*z2 + 154643/729*TF*CF*CA - 208/9*TF*CF*CA*B4 + 
      104*TF*CF*CA*z4 - 5708/27*TF*CF*CA*z2 + 15574/243*TF*CF^2 + 64/9*
      TF*CF^2*B4 - 32*TF*CF^2*z4 + 1309/81*TF*CF^2*z2 + 20542/2187*TF^2
      *CA - 3497/162*TF^2*CA*z2 - 11696/729*TF^2*CF - 2873/81*TF^2*CF*
      z2 + 64/27*TF^3*z2 - 76498/2187*nf*TF^2*CA + 1192/81*nf*TF^2*CA*
      z2 + 538/27*nf*TF^2*CF - 2044/81*nf*TF^2*CF*z2;


L aggQ3N4=29043652079/291600000*TF*CA^2 + 533/25*TF*CA^2*B4 - 4698/25*
      TF*CA^2*z4 + 645494671/2592000*TF*CA^2*z2 + 272542528639/
      874800000*TF*CF*CA - 1088/25*TF*CF*CA*B4 + 4896/25*TF*CF*CA*z4 - 
      779707229/6480000*TF*CF*CA*z2 + 41753961371/1749600000*TF*CF^2 + 
      44/25*TF*CF^2*B4 - 198/25*TF*CF^2*z4 + 216371/5625*TF*CF^2*z2 - 
      1192238291/14580000*TF^2*CA - 13763177/129600*TF^2*CA*z2 - 
      785934527/43740000*TF^2*CF - 43109/1350*TF^2*CF*z2 + 64/27*TF^3*
      z2 - 271955197/1822500*nf*TF^2*CA + 46502/2025*nf*TF^2*CA*z2 - 
      465904519/27337500*nf*TF^2*CF - 31744/3375*nf*TF^2*CF*z2;


L aggQ3N6=37541473421359/448084224000*TF*CA^2 + 56816/2205*TF*CA^2*B4
       - 56376/245*TF*CA^2*z4 + 983321116873/2844979200*TF*CA^2*z2 + 
      18181142251969309/54890317440000*TF*CF*CA - 114512/2205*TF*CF*CA*
      B4 + 57256/245*TF*CF*CA*z4 - 243369169661/3319142400*TF*CF*CA*z2
       + 16053159907363/635304600000*TF*CF^2 + 352/441*TF*CF^2*B4 - 176/
      49*TF*CF^2*z4 + 115848387883/3111696000*TF*CF^2*z2 - 670098465769/
      6001128000*TF^2*CA - 241961507/1814400*TF^2*CA*z2 - 8892517283287/
      490092120000*TF^2*CF - 2984479291/88905600*TF^2*CF*z2 + 64/27*
      TF^3*z2 - 245918019913/1312746750*nf*TF^2*CA + 539786/19845*nf*
      TF^2*CA*z2 - 71886272797/3403417500*nf*TF^2*CF - 5412838/694575*
      nf*TF^2*CF*z2;


L aggQ3N8=512903304712347607/18665908531200000*TF*CA^2 + 108823/3780*TF
      *CA^2*B4 - 162587/630*TF*CA^2*z4 + 389895711266503/877879296000*
      TF*CA^2*z2 + 13489584043443319991/43553786572800000*TF*CF*CA - 
      163882/2835*TF*CF*CA*B4 + 81941/315*TF*CF*CA*z4 - 5481244227307/
      292626432000*TF*CF*CA*z2 + 5990127272073225467/228657379507200000
      *TF*CF^2 + 37/81*TF*CF^2*B4 - 37/18*TF*CF^2*z4 + 37331155381687/
      1024192512000*TF*CF^2*z2 - 16278325750483243/124439390208000*TF^2
      *CA - 17917934299/119439360*TF^2*CA*z2 - 7458367007740639/
      408316749120000*TF^2*CF - 188912239877/5486745600*TF^2*CF*z2 + 64/
      27*TF^3*z2 - 102747532985051/486091368000*nf*TF^2*CA + 1539649/
      51030*nf*TF^2*CA*z2 - 1145917332616927/51039593640000*nf*TF^2*CF
       - 78177809/10716300*nf*TF^2*CF*z2;


L aggQ3N10= - 15434483462331661005275759/327337774462347264000000*TF*
      CA^2 + 17788828/571725*TF*CA^2*B4 - 17746492/63525*TF*CA^2*z4 + 
      1978322105763100627/3635200622592000*TF*CA^2*z2 + 
      207095356146239371087405921/771581896946961408000000*TF*CF*CA - 
      35662328/571725*TF*CF*CA*B4 + 17831164/63525*TF*CF*CA*z4 + 
      254095074714502009/6120490844160000*TF*CF*CA*z2 + 
      553777925867720521493231/20667372239650752000000*TF*CF^2 + 896/
      3025*TF*CF^2*B4 - 4032/3025*TF*CF^2*z4 + 1175946145678891/
      32788343808000*TF*CF^2*z2 - 63059843481895502807/
      433789788579840000*TF^2*CA - 3903379658489/24086937600*TF^2*CA*z2
       - 655690580559958774157/35787657557836800000*TF^2*CF - 
      69409942441571/1987172352000*TF^2*CF*z2 + 64/27*TF^3*z2 - 
      6069333056458984/26476427525625*nf*TF^2*CA + 167110708/5145525*nf
      *TF^2*CA*z2 - 100698363899844296/4368610541728125*nf*TF^2*CF - 
      857820532/121287375*nf*TF^2*CF*z2;


***********************************************
*
* The Term agqQ3, N=2,4,6,8,10,12,14
*
***********************************************


L agqQ3N2= - 126034/2187*TF*CF*CA - 128/9*TF*CF*CA*B4 + 128*TF*CF*CA*z4
       - 3112/27*TF*CF*CA*z2 - 741578/2187*TF*CF^2 + 256/9*TF*CF^2*B4
       - 128*TF*CF^2*z4 + 12800/81*TF*CF^2*z2 + 21872/729*TF^2*CF + 
      2464/27*TF^2*CF*z2 + 92200/729*nf*TF^2*CF - 688/27*nf*TF^2*CF*z2;


L agqQ3N4= - 5501493631/218700000*TF*CF*CA - 176/45*TF*CF*CA*B4 + 176/5
      *TF*CF*CA*z4 - 151931/8100*TF*CF*CA*z2 - 12907539571/145800000*TF
      *CF^2 + 352/45*TF*CF^2*B4 - 176/5*TF*CF^2*z4 + 4094551/81000*TF*
      CF^2*z2 + 1914197/911250*TF^2*CF + 15332/675*TF^2*CF*z2 + 
      50305997/1822500*nf*TF^2*CF - 5534/675*nf*TF^2*CF*z2;


L agqQ3N6= - 384762916141/24504606000*TF*CF*CA - 704/315*TF*CF*CA*B4 + 
      704/35*TF*CF*CA*z4 - 15594647/1389150*TF*CF*CA*z2 - 
      40601579774533/918922725000*TF*CF^2 + 1408/315*TF*CF^2*B4 - 704/
      35*TF*CF^2*z4 + 4185277/128625*TF*CF^2*z2 - 279734446/364651875*
      TF^2*CF + 14928/1225*TF^2*CF*z2 + 4894696577/364651875*nf*TF^2*CF
       - 56024/11025*nf*TF^2*CF*z2;


L agqQ3N8= - 10318865954633473/816633498240000*TF*CF*CA - 296/189*TF*CF
      *CA*B4 + 296/21*TF*CF*CA*z4 - 718968217/85730400*TF*CF*CA*z2 - 
      305405135103422947/11432868975360000*TF*CF^2 + 592/189*TF*CF^2*B4
       - 296/21*TF*CF^2*z4 + 29976836203/1200225600*TF*CF^2*z2 - 
      864658160833/567106596000*TF^2*CF + 484667/59535*TF^2*CF*z2 + 
      9330164983967/1134213192000*nf*TF^2*CF - 447733/119070*nf*TF^2*CF
      *z2;


L agqQ3N10= - 1453920909405842897/130475834846280000*TF*CF*CA - 1792/
      1485*TF*CF*CA*B4 + 1792/165*TF*CF*CA*z4 - 556237667/80858250*TF*
      CF*CA*z2 - 11703382372448370173/667205973645750000*TF*CF^2 + 3584/
      1485*TF*CF^2*B4 - 1792/165*TF*CF^2*z4 + 52654537088/2547034875*TF
      *CF^2*z2 - 1346754066466/756469357875*TF^2*CF + 4433408/735075*
      TF^2*CF*z2 + 4251185859247/756469357875*nf*TF^2*CF - 2218496/
      735075*nf*TF^2*CF*z2;


L agqQ3N12= - 1515875996003174876943331/147976734123516602304000*TF*CF*
      CA - 1264/1287*TF*CF*CA*B4 + 1264/143*TF*CF*CA*z4 - 
      22531432085969/3798385390800*TF*CF*CA*z2 - 
      48679935129017185612582919/4069360188396706563360000*TF*CF^2 + 
      2528/1287*TF*CF^2*B4 - 1264/143*TF*CF^2*z4 + 149059790378119/
      8356447859760*TF*CF^2*z2 - 2105210836073143063/
      1129248581528667600*TF^2*CF + 275148866/57972915*TF^2*CF*z2 + 
      9228836319135394697/2258497163057335200*nf*TF^2*CF - 147109967/
      57972915*nf*TF^2*CF*z2;


L agqQ3N14= - 1918253569538142572718209/199199449781656964640000*TF*CF*
      CA - 3392/4095*TF*CF*CA*B4 + 3392/455*TF*CF*CA*z4 - 
      26963026663477/5113211103000*TF*CF*CA*z2 - 
      143797180510035170802620917/17429951855894984406000000*TF*CF^2 + 
      6784/4095*TF*CF^2*B4 - 3392/455*TF*CF^2*z4 + 525185885536309/
      33235872169500*TF*CF^2*z2 - 337392441268078561/179653183425015300
      *TF^2*CF + 716781592/184459275*TF^2*CF*z2 + 222188365726202803/
      71861273370006120*nf*TF^2*CF - 405572404/184459275*nf*TF^2*CF*z2;



